Dynamic Point Maps: A Versatile Representation for Dynamic 3D Reconstruction

DUSt3R has recently shown that one can reduce many tasks in multi-view geometry, including estimating camera intrinsics and extrinsics, reconstructing the scene in 3D, and establishing image correspondences, to the prediction of a pair of viewpoint-invariant point maps, i.e., pixel-aligned point clouds defined in a common reference frame. This formulation is elegant and powerful, but unable to tackle dynamic scenes. To address this challenge, we introduce the concept of Dynamic Point Maps (DPM), extending standard point maps to support 4D tasks such as motion segmentation, scene flow estimation, 3D object tracking, and 2D correspondence. Our key intuition is that, when time is introduced, there are several possible spatial and time references that can be used to define the point maps. We identify a minimal subset of such combinations that can be regressed by a network to solve the sub tasks mentioned above. We train a DPM predictor on a mixture of synthetic and real data and evaluate it across diverse benchmarks for video depth prediction, dynamic point cloud reconstruction, 3D scene flow and object pose tracking, achieving state-of-the-art performance. Code, models and additional results are available at https://www.robots.ox.ac.uk/~vgg/research/dynamic-point-maps/.

==> code/figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import numpy.linalg\n",
    "\n",
    "M = np.load('data/T_WC1.npy')\n",
    "\n",
    "def load(path):\n",
    "    x = np.load(path)\n",
    "    x = np.hstack([x, np.ones((x.shape[0], 1))])\n",
    "    return (x @ np.linalg.inv(M).T)[..., :3]\n",
    "\n",
    "P1_t1_pi1 = load('data/pc1_t1.npy')\n",
    "P1_t2_pi1 = load('data/pc1_t2.npy')\n",
    "P1_t3_pi1 = load('data/pc1_t3.npy')\n",
    "P1_t4_pi1 = load('data/pc1_t4.npy')\n",
    "\n",
    "P2_t1_pi1 = load('data/pc2_t1.npy')\n",
    "P2_t2_pi1 = load('data/pc2_t2.npy')\n",
    "\n",
    "P3_t1_pi1 = load('data/pc3_t1.npy')\n",
    "P3_t3_pi1 = load('data/pc3_t3.npy')\n",
    "\n",
    "P4_t1_pi1 = load('data/pc4_t1.npy')\n",
    "P4_t4_pi1 = load('data/pc4_t4.npy')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "        <script type=\"text/javascript\">\n",
       "        window.PlotlyConfig = {MathJaxConfig: 'local'};\n",
       "        if (window.MathJax && window.MathJax.Hub && window.MathJax.Hub.Config) {window.MathJax.Hub.Config({SVG: {font: \"STIX-Web\"}});}\n",
       "        if (typeof require !== 'undefined') {\n",
       "        require.undef(\"plotly\");\n",
       "        requirejs.config({\n",
       "            paths: {\n",
       "                'plotly': ['https://cdn.plot.ly/plotly-2.35.2.min']\n",
       "            }\n",
       "        });\n",
       "        require(['plotly'], function(Plotly) {\n",
       "            window._Plotly = Plotly;\n",
       "        });\n",
       "        }\n",
       "        </script>\n",
       "        "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "application/vnd.plotly.v1+json": {
       "config": {
        "plotlyServerURL": "https://plot.ly"
       },
       "data": [
        {
         "marker": {
          "color": "rgb(0, 0, 255)",
          "size": [
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6,
           6
          ],
          "symbol": "circle"
         },
         "mode": "markers",
         "opacity": 1,
         "type": "scatter3d",
         "x": [
          -20.244872680775632,
          -19.383391888130923,
          -18.52190537814871,
          -17.660421947014235,
          -16.798939189939546,
          -15.937452909499966,
          -15.07597227717632,
          -14.214484119258127,
          -13.353000492522591,
          -12.491519492730227,
          -11.63003512374937,
          -10.76854870743093,
          -9.90706533013363,
          -9.045581316917,
          -8.184098820719974,
          -7.322613457176324,
          -6.461129988530223,
          -5.59964515887563,
          -4.738162434673637,
          -3.8766776072255773,
          -3.0151937742765327,
          -2.1537101942833736,
          -1.2922258527467179,
          -0.43074196585136804,
          0.4307419658513787,
          1.292225852746725,
          0.3715402455935447,
          0.5070348929162056,
          0.6413498625607239,
          0.7749033151464766,
          0.9083447515927058,
          1.042609947195133,
          1.1781452727337256,
          1.31602308070304,
          1.4574953592305824,
          1.6039699511832057,
          1.758404709186058,
          1.9263907164213032,
          2.129734200177153,
          13.353000492522597,
          14.214484119258133,
          15.075968946133255,
          15.937452909499969,
          16.798939189939546,
          17.660419385703314,
          18.521905378148713,
          19.38338771914134,
          20.244875566282396,
          -17.77095373237962,
          -17.01474223066497,
          -16.25853172922413,
          -15.502319965793342,
          -14.74610981833609,
          -13.989898980469263,
          -13.233689082058635,
          -12.477477522160447,
          -11.721267699412715,
          -10.965056259573947,
          -10.208844810191945,
          -9.452634515639138,
          -8.696423966998125,
          -7.940212962473257,
          -7.184002222800141,
          -6.427791916399025,
          -5.671580401835779,
          -4.915370137237401,
          -4.159159353731363,
          -3.402948370109705,
          -2.6467374000366597,
          -1.890526904808306,
          -1.1343161159277155,
          -0.37810537060275173,
          0.37810537060275706,
          1.1343161159277209,
          0.37460093101067954,
          0.511221961231427,
          0.6466781669692523,
          0.7814626216228986,
          0.9160236612596971,
          1.0516089780421845,
          1.188438056410956,
          1.3278722390876188,
          1.4709096126462289,
          1.6194454838778194,
          1.7762560254880635,
          1.9483790049963186,
          2.164223146829684,
          11.721266700362763,
          12.477477522160449,
          13.233689082058634,
          13.989900155892395,
          14.746109818336096,
          15.502319965793351,
          16.25853172922414,
          17.01474223066497,
          17.77095373237963,
          -15.835817435274468,
          -15.161952517512844,
          -14.488087647338403,
          -13.814221565857949,
          -13.140356670967204,
          -12.466492472123864,
          -11.792627458536213,
          -11.118765922970816,
          -10.444899468467478,
          -9.771035218263522,
          -9.097170359600746,
          -8.42330580709831,
          -7.749441363922962,
          -7.075576865027266,
          -6.401712263507527,
          -5.727848230376761,
          -5.053982811789854,
          -4.38011908088348,
          -3.7062543355089783,
          -3.032390547583523,
          -2.3585254499287718,
          -1.684661186518868,
          -1.01079675437418,
          -0.3369322232153973,
          0.33693222321540084,
          1.0107967543741854,
          0.37768927852690826,
          0.5154616625740596,
          0.652101619669547,
          0.788117076391595,
          0.9239536776522437,
          1.0607780699662088,
          1.1989258720939844,
          1.3399414004070747,
          1.4845762665173483,
          1.6352483298141263,
          1.7947992049087247,
          1.9710678770134549,
          2.2089132781806877,
          10.444899468467483,
          11.118763792308405,
          11.792628582970213,
          12.466492472123873,
          13.140356670967202,
          13.814221565857958,
          14.48808629548258,
          15.161951111160864,
          15.835815975404856,
          -14.280738668578675,
          -13.673048580278047,
          -13.065355506047355,
          -12.457666084160094,
          -11.849975513545509,
          -11.242284319092501,
          -10.634591751498256,
          -10.02690159289279,
          -9.419209940214806,
          -8.811520684886233,
          -8.203828284615323,
          -7.596137349940291,
          -6.988446468746877,
          -6.380755165870543,
          -5.773064992410613,
          -5.165374087476282,
          -4.557682873870288,
          -3.949991763125894,
          -3.3423003649308534,
          -2.7346095851039074,
          -2.1269186078126605,
          -1.5192276055023601,
          -0.9115365849925698,
          -0.30384549245357384,
          0.30384552629421613,
          0.9115364835025979,
          0.3808228324792851,
          0.5197762767209392,
          0.6576202206623719,
          0.7948741060445915,
          0.9320112398579147,
          1.0700922520393974,
          1.209702574327904,
          1.352255535589725,
          1.4985547335808989,
          1.6513359737277713,
          1.8137594635423664,
          1.9942858739922014,
          8.811519734420404,
          9.419210951759728,
          10.026901592892791,
          10.634592882691962,
          11.24228431909251,
          11.849974266253849,
          12.457666084160099,
          13.065356865682652,
          13.673048580278055,
          14.280738668578682,
          -13.00377253746301,
          -12.450420328498716,
          -11.897069025062141,
          -11.34371712991058,
          -10.790365426367497,
          -10.237011864991128,
          -9.683660316546328,
          -9.130308483538421,
          -8.576956637092483,
          -8.023604236702855,
          -7.470252068265984,
          -6.916900681834669,
          -6.363547806664605,
          -5.810196562097255,
          -5.256843807063263,
          -4.7034926009188665,
          -4.150140480064585,
          -3.596788026347248,
          -3.0434360790811095,
          -2.49008398984704,
          -1.9367320445954146,
          -1.3833800162489531,
          -0.8300280323031277,
          -0.2766759970586712,
          0.27667599705867474,
          0.8300280323031313,
          0.3840265637968891,
          0.5242346872888415,
          0.6632933826846842,
          0.801751254918434,
          0.9402314365495493,
          1.0795940395271195,
          1.2207161769690498,
          1.3647721293714663,
          1.5130110900157003,
          1.6677759018124427,
          1.8331368013894969,
          2.0192892800285875,
          8.023604236702857,
          8.576956637092486,
          9.1303074054697,
          9.68366031654633,
          10.237010668470491,
          10.7903654263675,
          11.343717129910585,
          11.897069025062148,
          12.45042032849872,
          13.003772537463018,
          -11.936430317605982,
          -11.428495863187482,
          -10.920563931681128,
          -10.412630360429635,
          -9.90469615486539,
          -9.396763597291386,
          -8.888829722894197,
          -8.380897983703587,
          -7.872963951094912,
          -7.365031497308729,
          -6.857097960590283,
          -6.349164550690748,
          -5.841230978700367,
          -5.333298146312406,
          -4.825365138680756,
          -4.317432348948945,
          -3.8094989108492294,
          -3.301565665859335,
          -2.7936319603451096,
          -2.2856991313127955,
          -1.7777661634791428,
          -1.2698330546362042,
          -0.7618997637821376,
          -0.2539665732082721,
          0.25396659034022484,
          0.7618997637821359,
          0.3872755015511496,
          0.5287707018145039,
          0.669065781576379,
          0.8087660673506846,
          0.9485791790548173,
          1.089273314685617,
          1.2319497825460881,
          1.3775512413542184,
          1.5277623621728686,
          1.6846174090613415,
          1.852943380483444,
          2.0453733194373784,
          7.3650310165069035,
          7.8729634394486245,
          8.38089798370359,
          8.888830294933037,
          9.396764198846263,
          9.904696785464111,
          10.412629701271321,
          10.920562557234772,
          11.428496577971824,
          11.93643031760599,
          -11.031012425324423,
          -10.561607184594944,
          -10.092201169824936,
          -9.622796212444861,
          -9.153391981795835,
          -8.683987730189454,
          -8.214583096837668,
          -7.7451787019310885,
          -7.275773945436189,
          -6.8063688844287995,
          -6.336963258849106,
          -5.867559633226368,
          -5.398154283586061,
          -4.92874988285534,
          -4.459344753182243,
          -3.9899402065645777,
          -3.5205353749803274,
          -3.0511307835259274,
          -2.58172571415062,
          -2.1123214295053714,
          -1.642916606921208,
          -1.1735117996065965,
          -0.7041071358392772,
          -0.23470234790424982,
          0.23470236513659337,
          0.7041070841591237,
          0.39055210140678787,
          0.5333944380421929,
          0.6749582996904434,
          0.8158760280767341,
          0.9570645851190007,
          1.0991152243308402,
          1.2433784201312095,
          1.3905328119375868,
          1.5427910057163672,
          1.7021906035440535,
          1.8739885956680773,
          2.072913306705274,
          6.806368400989816,
          7.275773431008984,
          7.745178701931091,
          8.214581946663168,
          8.683987125462686,
          9.153391347908688,
          9.622796875001168,
          10.092201860548679,
          10.561606466214444,
          11.031012425324427,
          -10.253261778453867,
          -9.816952549186686,
          -9.380644420841907,
          -8.94433425975748,
          -8.508026438804718,
          -8.071717388479996,
          -7.635408997514894,
          -7.199098718678821,
          -6.7627895911815195,
          -6.326481064925587,
          -5.890171386205752,
          -5.4538627875530015,
          -5.017553595964625,
          -4.581244669853943,
          -4.144935604680734,
          -3.7086267461340316,
          -3.2723175955792136,
          -2.8360084227950493,
          -2.399699694146716,
          -1.9633905784783892,
          -1.5270816140165486,
          -1.0907725942983877,
          -0.6544635360523952,
          -0.21815450956042515,
          0.2181545095604287,
          0.6544635360523978,
          0.3939164229654696,
          0.5380782338921114,
          0.6809635104353606,
          0.8231310789537232,
          0.9657200522629497,
          1.1091940343850675,
          1.255019634060961,
          1.4038984173483793,
          1.558139535911818,
          1.7201059644563186,
          1.895533229446984,
          2.1032080411972256,
          6.326481064925587,
          6.762789591181521,
          7.199098718678823,
          7.635408419503383,
          8.071716172942015,
          8.508025801764115,
          8.944333593943234,
          9.38064442084191,
          9.816952549186691,
          10.253261778453872,
          -9.577965293994037,
          -9.170392510217434,
          -8.762819961572934,
          -8.355246873522784,
          -7.9476731791900725,
          -7.540100111084772,
          -7.13252709283601,
          -6.724954449338275,
          -6.317381726397178,
          -5.909808481786607,
          -5.50223531559155,
          -5.094662780358711,
          -4.6870894542934955,
          -4.279516709227524,
          -3.871943773602274,
          -3.4643701110108163,
          -3.056797549774548,
          -2.649224671789278,
          -2.241651334308038,
          -1.8340785856649786,
          -1.4265054863302877,
          -1.018932476766218,
          -0.6113594714933956,
          -0.20378650463932946,
          0.20378650463932946,
          0.6113594714933983,
          0.3973509218909018,
          0.5428497514453257,
          0.6870463251393064,
          0.8305703972310927,
          0.9745455804869184,
          1.1195293334731433,
          1.2668882775206594,
          1.4176325575396203,
          1.5737654374951218,
          1.7384485223283703,
          1.9175671640771643,
          2.1364789232574894,
          5.909808481786609,
          6.317381206751647,
          6.724954449338277,
          7.132527673640926,
          7.540100111084776,
          7.947673179190076,
          8.355246873522784,
          8.762819961572935,
          9.17039105998363,
          9.577965293994042,
          -8.9861239941885,
          -8.60373588472195,
          -8.221347042931061,
          -7.838959501698395,
          -7.456570362040207,
          -7.074182138314702,
          -6.6917940951886035,
          -6.30940582539456,
          -5.927017814632434,
          -5.544629328584962,
          -5.162241148280376,
          -4.77985262401269,
          -4.397464577519473,
          -4.0150763027357215,
          -3.6326884998916626,
          -3.2503000725687006,
          -2.8679119081337827,
          -2.485523191570234,
          -2.103135315633661,
          -1.720747013933857,
          -1.338358835309644,
          -0.9559705512314309,
          -0.5735823571277159,
          -0.19119410345845722,
          0.19119412096739197,
          0.5735823046186237,
          0.40084817159207575,
          0.5477164172946242,
          0.6932668034034369,
          0.8381717031332748,
          0.9835087722713262,
          1.1300772089068643,
          1.2789870416628046,
          1.431679157791554,
          1.5897611675882841,
          1.7571332466314973,
          1.9406763497765338,
          2.175031223374768,
          5.544629328584964,
          5.927017814632435,
          6.30940582539456,
          6.691794095188607,
          7.074182138314705,
          7.456570362040209,
          7.838959501698399,
          8.221347042931065,
          8.603735884721953,
          8.9861239941885,
          -8.463166916778025,
          -8.103032505329525,
          -7.742897926490591,
          -7.382762239991072,
          -7.022627118934651,
          -6.6624927002118355,
          -6.302357977953229,
          -5.942222850367652,
          -5.582088542247754,
          -5.221953854159937,
          -4.861819156249559,
          -4.501684302490381,
          -4.141549257110757,
          -3.7814148552139772,
          -3.4212801619192215,
          -3.0611453403632,
          -2.7010109840876115,
          -2.3408760213134796,
          -1.9807410912882926,
          -1.6206064115361412,
          -1.2604716824415285,
          -0.9003368318445664,
          -0.5402021131687782,
          -0.18006736065471785,
          0.1800673606547214,
          0.54020211316878,
          0.40439062773295165,
          0.552678231440259,
          0.6995824299641589,
          0.8459180991886825,
          0.9926595694735696,
          1.1408201163509544,
          1.2913132353356582,
          1.4459531875752123,
          1.6064359519094307,
          1.7765057454842954,
          1.9649775677332513,
          2.239779306356189,
          5.221954347026094,
          5.582088542247757,
          5.9422234057739285,
          6.302357977953234,
          6.662492700211841,
          7.022627118934652,
          7.382762239991074,
          7.742897223286825,
          8.10303177413363,
          8.463166916778029,
          -7.997730353217832,
          -7.657401764780046,
          -7.317072644958721,
          -6.97674373391078,
          -6.636414842702987,
          -6.296084512140523,
          -5.955756897045523,
          -5.6154282116944625,
          -5.275098252253284,
          -4.934769657145488,
          -4.594441079929879,
          -4.254111434071314,
          -3.9137827686530318,
          -3.5734540630652507,
          -3.2331250458093077,
          -2.892795715510598,
          -2.552467076900024,
          -2.2121382569515085,
          -1.871809140854808,
          -1.5314800579055157,
          -1.1911511889597137,
          -0.8508223696489665,
          -0.5104934050121663,
          -0.17016447791182188,
          0.17016447791182365,
          0.5104934050121708,
          0.40837102075771603,
          0.55771022295493,
          0.7060431466786141,
          0.8538021588057985,
          1.0019804277578643,
          1.1517756001422117,
          1.3039289624294401,
          1.4605646483491488,
          1.6234380494781093,
          1.7967422128111208,
          1.989925338708248,
          4.594440617068376,
          4.934769657145491,
          5.275098778775883,
          5.615427654025657,
          5.955756897045527,
          6.29608513064521,
          6.6364148427029885,
          6.976743056608445,
          7.317071939051317,
          7.657400296837955,
          7.997730353217832,
          -7.5808202212987466,
          -7.258233103903305,
          -6.93564460041873,
          -6.613055685600831,
          -6.290467655346058,
          -5.967880246488992,
          -5.6452914527008495,
          -5.322703113082725,
          -5.000115293538067,
          -4.6775277715861,
          -4.354939264576069,
          -2.5145521017144574,
          -2.3133683596181176,
          -2.1122019336014763,
          -1.9110355075848349,
          -1.7098690815681943,
          -2.419410981489306,
          -2.096822815456546,
          -1.7742344956100564,
          -1.4516464292979134,
          -1.1290584973884528,
          -0.8064702315216339,
          -0.4838822007763439,
          -0.16129403522444008,
          0.16129405296818167,
          0.4838821475635515,
          0.8064702315216379,
          1.1290583734394706,
          1.4516465884415992,
          0.8648040687374517,
          1.0127806790241347,
          1.163798468938107,
          1.3178287394280168,
          1.4768975774037776,
          1.645399298410596,
          3.7097631466228655,
          4.032350908898957,
          4.354939264576071,
          4.677526777932961,
          5.00011529353807,
          5.322703113082728,
          5.645291452700851,
          5.9678790048934935,
          6.290467655346061,
          6.613055685600834,
          6.935643891987778,
          7.258232367342339,
          7.580820221298749,
          -7.205222574452192,
          -6.8986159708802175,
          -6.592011298195475,
          -6.285405756374327,
          -5.978800676095582,
          -5.672196424278256,
          -3.3459848892588466,
          -3.154781840981454,
          -2.9635787927040633,
          -2.772375744426671,
          -2.581190012228978,
          -2.3899618342006743,
          -2.198758785923282,
          -2.007555737645891,
          -1.8163526893684994,
          -1.6251496410911064,
          -1.4339465928137147,
          -1.242743544536324,
          -1.6863286930090933,
          -1.3797232350773356,
          -1.073118051826988,
          -0.7665128767164724,
          -0.4599077485011591,
          -0.1533025789013398,
          0.15330257890134202,
          0.45990774850116267,
          0.7665128767164768,
          1.0731180518269907,
          1.379723394826287,
          1.6863284980976854,
          1.9929337314939626,
          2.2995387102484837,
          2.606143947697353,
          2.9127491433411654,
          3.2193540445689437,
          3.525959300056016,
          3.8325646434265233,
          4.139169782438758,
          4.445774857712445,
          4.75238000006871,
          5.0589852241616065,
          5.36559088558562,
          5.6721958013559695,
          5.978800676095585,
          6.285405756374331,
          6.5920112981954775,
          6.89861597088022,
          7.205221041268229,
          -6.8650850800523795,
          -6.572953641321505,
          -6.280822436917628,
          -5.988691485920584,
          -5.696559899553746,
          -5.40442867225271,
          -3.2874676144889396,
          -3.0094839285949755,
          -2.823690143514561,
          -2.64150272609786,
          -2.4593404384320707,
          -2.2771357049356715,
          -2.0949734172698826,
          -1.9127859998531822,
          -1.7305985824364822,
          -1.5484362947706924,
          -1.3662488773539925,
          -1.1840865896882034,
          -1.0054416625423754,
          -0.8301685014371456,
          -1.0224595433013333,
          -0.730328266049058,
          -0.43819688887166075,
          -0.1460656403479188,
          0.14606565822207163,
          0.4381969156734775,
          0.7303282660490606,
          1.022459480873247,
          1.314590795297807,
          1.6067219041542344,
          1.898853332426549,
          2.1909846122353054,
          2.4831157490263385,
          2.77524698875933,
          3.0673783254633573,
          3.359509480491881,
          3.6516408290896942,
          3.943771986626391,
          4.235903926997667,
          4.5280345911171285,
          4.82016571011804,
          5.112297380845275,
          5.404428672252713,
          5.6965592447939075,
          5.988690801810502,
          6.28082243691763,
          6.572952900161438,
          6.865085080052382,
          -6.555614257353626,
          -6.276653135148344,
          -5.9976896557185775,
          -5.718727371428842,
          -5.439765077486554,
          -5.160802841897963,
          -3.355953396853831,
          -2.985302109261556,
          -2.7067317414775363,
          -2.5224185992429824,
          -2.3484593467223673,
          -2.1745000942017523,
          -2.00052352560144,
          -1.8273572120296333,
          -1.6637823672262089,
          -1.5023301149434438,
          -1.340396935363815,
          -1.1763253456723275,
          -1.0081823118707316,
          -0.8357097813239727,
          -0.9763681166507931,
          -0.6974057647325251,
          -0.41844342828908254,
          -0.1394811503275175,
          0.13948115032752106,
          0.41844345517597725,
          0.6974057647325287,
          0.976368116650796,
          1.255330329829776,
          1.5342926868932998,
          1.8132552345826811,
          2.0922172354263386,
          2.3711796647721335,
          2.6501418798788725,
          2.929104525283816,
          3.208066605964821,
          3.487029003178341,
          3.765991281496335,
          4.044953553631087,
          4.323915562944139,
          4.602878175911111,
          4.881840640780871,
          5.160802841897966,
          5.439765077486558,
          5.718727371428845,
          5.997689655718582,
          6.276652391990685,
          6.5556142573536285,
          -6.27284175114259,
          -6.005912208898339,
          -5.738982544038995,
          -5.472053721268124,
          -5.205124283561522,
          -4.938194710331014,
          -3.427365625868302,
          -3.045147143716712,
          -2.7046258528383706,
          -2.4313824211438146,
          -2.269810290713326,
          -2.1216659948883096,
          -1.9739435510736771,
          -1.8243635817426263,
          -1.6710046503729201,
          -1.5138433160393454,
          -1.3527114843335908,
          -1.1874081173367936,
          -1.017807566471249,
          -0.8437087938180983,
          -0.9342529900269858,
          -0.6673235789521501,
          -0.40039413566589266,
          -0.13346469924037097,
          0.13346469924037363,
          0.40039413566589643,
          0.667323578952153,
          0.934252990026988,
          1.2011823880724297,
          1.4681117906383039,
          1.7350411504729923,
          2.001970678018477,
          2.268899799418554,
          2.535829465427603,
          2.8027587833183274,
          3.0696881583754774,
          3.3366175448167676,
          3.603547086290435,
          3.8704768699857457,
          4.137406553720097,
          4.40433515528096,
          4.671265004728089,
          4.938194082100054,
          5.205123296206148,
          5.472053033569935,
          5.738981827434605,
          6.00591183642488,
          6.272840592064219,
          -6.013453847997377,
          -5.757562978546172,
          -5.501671171908827,
          -5.245779479707869,
          -4.98988783298808,
          -4.733995647334476,
          -4.4781041249169755,
          -3.107468404715492,
          -2.7568864219254765,
          -2.445845544231998,
          -2.2823109972968716,
          -2.13869459401776,
          -1.9915600286175887,
          -1.84083191193205,
          -1.6863092060422828,
          -1.5278913922099195,
          -1.3654025621785837,
          -1.198691937619661,
          -1.027608740116112,
          -0.8519519319259249,
          -0.8956208492974546,
          -0.6397292416682778,
          -0.3838374811628571,
          -0.12794584537623033,
          0.12794584537623366,
          0.3838374811628602,
          0.6397292416682809,
          0.8956208492974587,
          1.1515125191387463,
          1.4074041709328449,
          1.6632959781110959,
          1.9191875561441605,
          2.1750794676313894,
          2.43097083959861,
          2.686862704714758,
          2.9427543612523785,
          3.198645917749687,
          3.454537712147628,
          3.710429045378837,
          3.966320962133984,
          4.222212776199361,
          4.478104424436282,
          4.7339956473344795,
          4.9898878329880825,
          5.245779479707872,
          5.501671171908831,
          5.757562978546176,
          6.013453847997381,
          -5.77466736572271,
          -5.528936733657604,
          -5.2832061451792445,
          -5.037475789674371,
          -4.791745834749798,
          -4.546014290396568,
          -4.300283899468598,
          -3.1723697903277563,
          -2.81120762969808,
          -2.488798928915165,
          -2.3023650551083166,
          -2.1577183393812076,
          -2.0095032022964943,
          -1.8575939950996239,
          -1.701865069212889,
          -1.5421656463076778,
          -1.3783198182160388,
          -1.2102019363602698,
          -1.037585833159021,
          -0.8603458599461662,
          -0.8600568220017214,
          -0.6143263670446419,
          -0.36859579395562614,
          -0.12286524783498698,
          0.12286525686776284,
          0.36859579395562925,
          0.6143263219293231,
          0.8600568220017247,
          1.1057874032521298,
          1.3515179036756715,
          1.5972483443495156,
          1.8429789071506324,
          2.0887093767937412,
          2.3344398346164157,
          2.5801708390165135,
          2.8259009369078423,
          3.0716314070778807,
          3.3173620135871973,
          3.563092516997951,
          3.808822906122457,
          4.054553982253288,
          4.3002838994685995,
          4.546014290396572,
          4.791745173816243,
          5.037475444434146,
          5.283206145179249,
          5.528937107598726,
          5.7746669778618145,
          -5.554119204298892,
          -5.317773550155756,
          -5.081428156067966,
          -4.845082720935488,
          -4.608736986220151,
          -4.372391760419393,
          -4.136046341844046,
          -3.2400417794639806,
          -2.867728006297006,
          -2.5360897856047875,
          -2.322815073285123,
          -2.177093910630561,
          -2.027773072375675,
          -1.874707904683658,
          -1.7177476293143235,
          -1.5567163381881468,
          -1.3915135123014828,
          -1.2219129842498377,
          -1.047789105278654,
          -0.8689157079834378,
          -0.8272093250237265,
          -0.5908637728379752,
          -0.354518218043543,
          -0.11817275921098791,
          0.11817275016196782,
          0.35451824518084474,
          0.5908637276416656,
          0.8272093250237286,
          1.0635547483755128,
          1.2999001419447427,
          1.5362458437228168,
          1.7725914069621669,
          2.00893645132521,
          2.2452820432975966,
          2.4816279253706015,
          2.7179734552793557,
          2.9543187941432243,
          3.190664303119431,
          3.4270100135284958,
          3.6633556836298156,
          3.8997009314030193,
          4.1360463418440485,
          4.372391760419396,
          4.608736986220154,
          4.8450827209354905,
          5.081428156067969,
          5.317773175645516,
          5.554119204298894,
          -5.349799172030123,
          -5.122147513316351,
          -4.894496817711802,
          -4.666845844407845,
          -4.439194851747535,
          -4.211544114651858,
          -3.98389247455453,
          -3.310674850857793,
          -2.9265514499689647,
          -2.5852161716785504,
          -2.344626522530618,
          -2.1967961783686145,
          -2.046369639120405,
          -1.8921233815360363,
          -1.7339066271984693,
          -1.5715685977790896,
          -1.4049507013664957,
          -1.233875341055464,
          -1.0581682975037408,
          -0.8776363466405316,
          -0.7967785118844717,
          -0.5691275377255153,
          -0.3414765387797093,
          -0.11382550161195315,
          0.11382550161195559,
          0.34147653877971085,
          0.5691275377255178,
          0.7967785751820622,
          1.0244295901359726,
          1.252080695131187,
          1.4797315915769456,
          1.7073826474076044,
          1.9350337767494743,
          2.1626846826371127,
          2.3903358755651607,
          2.6179866189696823,
          2.845637578886253,
          3.073288801838464,
          3.3009396041807046,
          3.5285904319312493,
          3.756241473615565,
          3.9838924745545334,
          4.211543481993496,
          4.439194520337538,
          4.666845498194576,
          4.8944964569779765,
          5.1221471383489385,
          5.349798783119454,
          -5.159977575793208,
          -4.940403681336995,
          -4.720830063247739,
          -4.501256389180119,
          -4.281683013314295,
          -4.062109953640073,
          -3.8425361199467485,
          -3.3844421676052505,
          -2.987833807111333,
          -2.6362819850294583,
          -2.368458678148084,
          -2.21687540227404,
          -2.065318032546873,
          -1.9098404258336095,
          -1.7503671927930875,
          -1.5866721661092382,
          -1.4186548266899917,
          -1.246063877379941,
          -1.0687736696013843,
          -0.886558035772974,
          -0.7685072476086109,
          -0.5489336896926041,
          -0.32936025106404787,
          -0.10978675543386207,
          0.10978675543386462,
          0.3293602510640505,
          0.5489337350030407,
          0.7685072476086134,
          0.9880806739541906,
          1.2076541230898061,
          1.427227770057777,
          1.6468012541981278,
          1.866374772606159,
          2.0859481550354775,
          2.3055216961766423,
          2.5250951404682667,
          2.744668678396435,
          2.964242391761373,
          3.1838158795658247,
          3.403388844571262,
          3.6229628062584385,
          3.8425358186757155,
          4.062109953640077,
          4.281683345040501,
          4.501256389180122,
          4.7208300632477425,
          4.940403306025602,
          5.159977575793213,
          -4.983164557251827,
          -4.7711147969630066,
          -4.559065424196682,
          -4.347016189498644,
          -4.1349668382098255,
          -3.9229168712597624,
          -3.7108674915322952,
          -3.4988178270320196,
          -3.051748240554892,
          -2.6894084398070657,
          -2.394547842618432,
          -2.2373315826121147,
          -2.0845931233463006,
          -1.9279517432625142,
          -1.7671544563796457,
          -1.6021024325197533,
          -1.4326024476120387,
          -1.2585037234163117,
          -1.0795800921743757,
          -0.8956556460719829,
          -0.7421735627716134,
          -0.5301239416153712,
          -0.31807432440846245,
          -0.10602478890160996,
          0.10602478890161249,
          0.3180743244084656,
          0.5301238962721747,
          0.7421734993599065,
          0.9542230385035695,
          1.166272468522572,
          1.378322030395779,
          1.5903717692298966,
          1.8024212671240605,
          2.0144707220061537,
          2.2265204104194978,
          2.438570013678847,
          2.6506193858678153,
          2.8626690957505905,
          3.0747185999863906,
          3.2867679260960365,
          3.4988181128627898,
          3.710867190064722,
          3.9229165544209064,
          4.134966174334803,
          4.347015842741229,
          4.559065424196684,
          4.771114421421766,
          4.983164557251829,
          -4.818067779047017,
          -4.613043519064792,
          -4.4080193918449275,
          -4.202995241906967,
          -3.997970888766973,
          -3.7929471549748284,
          -3.5879229823702166,
          -3.3828985090959147,
          -3.1200981525525764,
          -2.7446994343465088,
          -2.424017022752325,
          -2.2581647197365453,
          -2.104270300859846,
          -1.9463551264355354,
          -1.7842432882956591,
          -1.6178091380393687,
          -1.4468516377477991,
          -1.2711948793414265,
          -1.0906126954157571,
          -0.9050560885330663,
          -0.7175845266569207,
          -0.5125604057248645,
          -0.30753624799805546,
          -0.10251208092710555,
          0.10251208092710845,
          0.30753624799805823,
          0.5125604057248668,
          0.7175845900915315,
          0.9226086866152469,
          1.12763278375435,
          1.3326572238194605,
          1.5376810746788985,
          1.7427052638308271,
          1.9477295379747996,
          2.1527537856644283,
          2.35777773550258,
          2.5628019729854605,
          2.767826348232349,
          2.9728503532387838,
          3.1778743207607025,
          3.3828985090959174,
          3.58792268080423,
          3.7929474719159195,
          3.997970888766976,
          4.20299524190697,
          4.408019391844929,
          4.613043519064796,
          4.818067779047022,
          -4.663559998714341,
          -4.465110809551178,
          -4.266661720409376,
          -4.06821226358062,
          -3.8697623228863987,
          -3.6713137225881987,
          -3.4728637961039555,
          -3.2744148002144904,
          -3.0759654765832454,
          -2.8023281311248636,
          -2.4605519941860035,
          -2.2793999436635186,
          -2.1242993060278166,
          -1.965127653519532,
          -1.80168394848508,
          -1.6338425423467562,
          -1.4616650900668078,
          -1.2899210406309747,
          -1.0914714237717147,
          -0.8930222356949202,
          -0.6945727980165376,
          -0.49612348959687813,
          -0.29767408688571156,
          -0.09922469133374401,
          0.09922468225195868,
          0.2976740868857138,
          0.49612348959688113,
          0.6945727980165397,
          0.8930221542537148,
          1.0914715231322178,
          1.2899210406309767,
          1.4883702396358838,
          1.6868195682456506,
          1.885269184266984,
          2.083718446186692,
          2.282167535105167,
          2.480617207708259,
          2.6790665502198374,
          2.8775158128999276,
          3.0759654765832476,
          3.274414800214493,
          3.4728640976699485,
          3.671313405647113,
          3.86976265492972,
          4.068211916714066,
          4.2666613590037406,
          4.465110809551181,
          4.6635599987143435,
          -4.518654036969787,
          -4.326371066795643,
          -4.134087548572314,
          -3.9418044858589747,
          -3.7495213305394444,
          -3.557238254094514,
          -3.364955154051225,
          -3.1726720600110303,
          -2.980388619365416,
          -2.788105532270601,
          -2.510188444335317,
          -2.301012124907402,
          -2.1447303985288864,
          -1.9848392725788853,
          -1.826689838988093,
          -1.6344067159240145,
          -1.4421236471241723,
          -1.2498403145525063,
          -1.0575573311793312,
          -0.8652741119137729,
          -0.672991070849448,
          -0.48070787984610613,
          -0.2884246967296041,
          -0.0961415838349845,
          0.09614157475649099,
          0.28842472395522856,
          0.48070787984610874,
          0.6729911342611604,
          0.8652740305018809,
          1.057557331179334,
          1.2498403145525088,
          1.4421236471241743,
          1.6344067159240172,
          1.8266896692432788,
          2.018973212929299,
          2.211256126315928,
          2.4035391664546086,
          2.5958223933498976,
          2.7881055322706043,
          2.980388619365419,
          3.172671774180266,
          3.3649551540512275,
          3.5572382540945178,
          3.749521330539448,
          3.941804485858978,
          4.1340875485723165,
          4.326370691254404,
          4.518653647472217,
          -4.382481800488262,
          -4.195992292695143,
          -4.009504115076278,
          -3.823015957848768,
          -3.6365272935696047,
          -3.450038944581472,
          -3.263549526732035,
          -3.0770614613603042,
          -2.8905727765216382,
          -2.704084137436375,
          -2.517595821647275,
          -2.331107182872089,
          -2.1446186423970945,
          -1.9581298649197691,
          -1.7716414394373265,
          -1.5851528213356567,
          -1.3986644974108096,
          -1.2121757118031062,
          -1.025687335218933,
          -0.8391986523317158,
          -0.652709962554491,
          -0.4662214404738337,
          -0.27973287184757323,
          -0.09324428749589825,
          0.09324429656782257,
          0.2797328718475759,
          0.46622144047383607,
          0.6527100259204796,
          0.8391986523317182,
          1.0256871367115175,
          1.212175828851747,
          1.398664227970194,
          1.5851528213356592,
          1.7716412698115585,
          1.9581298649197718,
          2.1446186423970968,
          2.331107182872093,
          2.5175955843954108,
          2.7040841374363787,
          2.8905727765216422,
          3.0770617470026393,
          3.263549526732038,
          3.450038627946782,
          3.636526961843403,
          3.8230156113093186,
          4.009503754007018,
          4.195992292695146,
          4.382481800488265,
          -4.254275928162928,
          -4.0732429125250835,
          -3.892210142207259,
          -3.7111774249137808,
          -3.530144183237903,
          -3.3491108719342315,
          -3.168077609211833,
          -2.98704515249113,
          -2.8060118020279097,
          -2.6249789427562487,
          -2.443945726627261,
          -2.2629126416585876,
          -2.081879908495576,
          -1.900846638551035,
          -1.7198137087961385,
          -1.5387807618259153,
          -1.3577477009175172,
          -1.1767146200267031,
          -0.9956816137616986,
          -0.8146485942089304,
          -0.6336156241903348,
          -0.4525825521343034,
          -0.2715495843313601,
          -0.09051650933718958,
          0.09051650933719246,
          0.2715495571549155,
          0.4525825521343057,
          0.6336155608927496,
          0.8146485942089328,
          0.9956816137617011,
          1.1767147369503481,
          1.3577477009175203,
          1.5387807618259177,
          1.7198137087961411,
          1.9008468251835966,
          2.081879704865103,
          2.262912862086065,
          2.4439457266272644,
          2.624978942756252,
          2.806011532540345,
          2.987044867130754,
          3.168077609211835,
          3.3491108719342346,
          3.5301441832379066,
          3.7111770787005134,
          3.8922097814734338,
          4.073242912525086,
          4.25427592816293,
          -4.133358826423254,
          -3.9574714549040872,
          -3.7815838836660327,
          -3.6056959076715613,
          -3.429808598759042,
          -3.2539209215792044,
          -3.0780332519901434,
          -2.9021456936756804,
          -2.7262579142661467,
          -2.55037032847987,
          -2.374482745978502,
          -2.198595028585825,
          -2.022707737030684,
          -1.8468200289197771,
          -1.6709322797922397,
          -1.4950447200787333,
          -1.3191572054597613,
          -1.1432695312892798,
          -0.9673819240659471,
          -0.7914943587946268,
          -0.6156066478611408,
          -0.43971907919988173,
          -0.2638313917358227,
          -0.08794380049769424,
          0.08794380049769679,
          0.26383141887312356,
          0.4397190791998845,
          0.6156067110678763,
          0.7914943587946297,
          0.9673819240659498,
          1.1432696480468836,
          1.3191570710727742,
          1.4950445682017948,
          1.670932279792243,
          1.8468200289197796,
          2.0227075336804288,
          2.1985952487124547,
          2.3744827459785043,
          2.550370328479872,
          2.7262579142661503,
          2.902145693675683,
          3.0780332519901457,
          3.2539206056559973,
          3.4298085987590436,
          3.605695907671563,
          3.7815835233780053,
          3.9574707058836047,
          4.133358826423256,
          -4.0191251640321575,
          -3.848098318559401,
          -3.6770715984722084,
          -3.5060450268063095,
          -3.3350188580331896,
          -3.16399136874033,
          -2.9929653777148086,
          -2.8219392486978485,
          -2.6509120363500247,
          -2.4798859571683987,
          -2.30885911499338,
          -2.1378324943325677,
          -1.9668058457278734,
          -1.795779237535938,
          -1.6247526345805148,
          -1.453726116372285,
          -1.2826994364188344,
          -1.111672694657029,
          -0.9406462751471465,
          -0.7696196852812195,
          -0.5985930100904047,
          -0.42756648220766436,
          -0.25653990088760315,
          -0.08551329613641678,
          0.08551329613641923,
          0.2565399008876057,
          0.42756648220766713,
          0.5985930731841191,
          0.7696196852812223,
          0.9406462751471492,
          1.1116728112080736,
          1.282699436418837,
          1.453725964761214,
          1.6247524656638013,
          1.7957792375359405,
          1.966806048729484,
          2.137832494332571,
          2.308859114993382,
          2.479885451957367,
          2.650911767664973,
          2.8219389641783494,
          2.9929653777148113,
          3.163991684158268,
          3.335018858033192,
          3.506045026806312,
          3.6770715984722107,
          3.8480983185594027,
          4.01912516403216,
          -3.9110353963668976,
          -3.7446083999696747,
          -3.5781811870903417,
          -3.411754405856874,
          -3.2453275115439313,
          -3.0789000048994164,
          -2.912473593390591,
          -2.746046301976047,
          -2.5796190698978263,
          -2.4131917810763355,
          -2.246764994029054,
          -2.08033822074963,
          -1.913910906590649,
          -1.7474840280593278,
          -1.581056976072506,
          -1.414630040839472,
          -1.2482028316728648,
          -1.0817757109047799,
          -0.915348785381783,
          -0.7489216762958635,
          -0.5824946506852565,
          -0.41606757179471887,
          -0.24964056130141443,
          -0.08321352136015114,
          0.08321353037354118,
          0.24964053427091148,
          0.4160676168134291,
          0.5824946506852592,
          0.748921757128052,
          0.9153487853817858,
          1.081775827209394,
          1.2482026978047025,
          1.4146300408394745,
          1.581056807507001,
          1.7474840280593305,
          1.9139109065906517,
          2.080338001444029,
          2.2467652298438683,
          2.4131917810763377,
          2.5796193380518404,
          2.74604630197605,
          2.91247329387129,
          3.0789003197142115,
          3.245327181701512,
          3.4117540612608033,
          3.578181187090344,
          3.744608773231266,
          3.9110353963668993,
          -3.8086071287132235,
          -3.64653865929696,
          -3.484470234866708,
          -3.322402008903642,
          -3.16033367597236,
          -2.998265246423299,
          -2.8361967337799108,
          -2.6741287679517303,
          -2.5120603287882544,
          -2.349991752292624,
          -2.187923706762434,
          -2.0258549010663693,
          -1.8637864301675884,
          -1.7017181919454711,
          -1.53964965154138,
          -1.3775813001302195,
          -1.2155129976727126,
          -1.053444625191016,
          -0.8913762138763487,
          -0.7293077919744172,
          -0.5672394496013493,
          -0.4051710151835588,
          -0.24310261023233126,
          -0.0810341919671611,
          0.08103420095809266,
          0.24310261023233426,
          0.40517101518356125,
          0.5672393867986798,
          0.7293077919744202,
          0.8913762138763515,
          1.0534446251910186,
          1.2155129976727155,
          1.377581300130222,
          1.5396496515413824,
          1.701718191945474,
          1.8637864301675915,
          2.025854901066372,
          2.18792347149947,
          2.3499917522926257,
          2.5120603287882575,
          2.6741284846338136,
          2.8361967337799125,
          2.9982652464233017,
          3.1603336759723635,
          3.3224020089036443,
          3.484470234866711,
          3.6465386592969633,
          3.8086071287132257,
          -3.7114078619479516,
          -3.5534756176849966,
          -3.395543251769987,
          -3.237611144190456,
          -3.079678849320061,
          -2.9217465679569528,
          -2.7638141639927443,
          -2.6058821349152614,
          -2.447949620023368,
          -2.2900175724281104,
          -2.1320852300792312,
          -1.9741530671619987,
          -1.8162208210709117,
          -1.6582885123000923,
          -1.500356376564524,
          -1.342424024168551,
          -1.184491831187065,
          -1.0265597480881845,
          -0.8686273137818156,
          -0.7106950784015802,
          -0.5527628783816152,
          -0.3948305918446038,
          -0.23689838075969538,
          -0.0789661190853912,
          0.07896611908539408,
          0.23689838075969827,
          0.39483059184460567,
          0.5527628783816182,
          0.7106950784015833,
          0.8686273137818179,
          1.026559632392876,
          1.1844918311870678,
          1.3424240241685534,
          1.5003563765645267,
          1.658288512300095,
          1.8162208210709143,
          1.9741530671620011,
          2.132085230079234,
          2.2900175724281135,
          2.4479496200233704,
          2.6058821349152645,
          2.7638141639927474,
          2.921746567956955,
          3.0796788493200626,
          3.2376104581878016,
          3.3955432517699897,
          3.553475617684999,
          3.7114078619479542,
          -3.6190453027729137,
          -3.46504377567676,
          -3.3110419667900057,
          -3.1570397775128187,
          -3.003037676211021,
          -2.8490359959272706,
          -2.695034098780947,
          -2.5410320608039307,
          -2.3870302867975637,
          -2.233028448014785,
          -2.079026192025691,
          -1.9250243013129942,
          -1.7710223244196515,
          -1.6170204987315127,
          -1.463018516078034,
          -1.3090165312888253,
          -1.1550145807321912,
          -1.0010126398712342,
          -0.8470106674815956,
          -0.6930087172880124,
          -0.5390068065870783,
          -0.38500488004684197,
          -0.2310028986170385,
          -0.07700097553109897,
          0.07700097553110163,
          0.23100289861704137,
          0.38500488004684486,
          0.5390068065870808,
          0.693008717288015,
          0.8470106674815976,
          1.0010126398712367,
          1.1550145807321937,
          1.3090165312888278,
          1.4630185160780362,
          1.617020498731516,
          1.7710223244196546,
          1.9250243013129964,
          2.079026192025694,
          2.2330284480147875,
          2.387030286797567,
          2.541032060803934,
          2.6950340987809493,
          2.8490359959272737,
          3.003037676211025,
          3.157039777512822,
          3.311041966790009,
          3.465043775676763,
          3.6190456871950083,
          -3.531169514009076,
          -3.3809065864019825,
          -3.2306441216895143,
          -3.0803817758037506,
          -2.9301191382540535,
          -2.7798567390030273,
          -2.6295944017122794,
          -2.4793317216653463,
          -2.329069239825423,
          -2.178806482015857,
          -2.0285443802818506,
          -1.8782816046104784,
          -1.7280189601808589,
          -1.577756482375193,
          -1.4274940416257031,
          -1.2772314368099924,
          -1.1269688722809403,
          -0.9767064193094284,
          -0.8264439686205476,
          -0.6761813565631505,
          -0.5259188548961691,
          -0.375656301490519,
          -0.22539379237369617,
          -0.07513125746906968,
          0.07513125746907257,
          0.22539379237369905,
          0.3756563014905214,
          0.5259188548961715,
          0.6761813565631534,
          0.8264439686205504,
          0.9767064193094309,
          1.1269688722809428,
          1.2772314368099948,
          1.4274940416257056,
          1.5777566659099032,
          1.7280189601808615,
          1.8782816046104807,
          2.0285441471117056,
          2.1788067313156905,
          2.329069239825426,
          2.4793317216653485,
          2.629594401712282,
          2.7798567390030304,
          2.9301188118840247,
          3.080381775803752,
          3.2306441216895174,
          3.380906955881639,
          3.531169514009079,
          -3.447459188468672,
          -3.3007587764272355,
          -3.15405823047708,
          -3.0073581170382755,
          -2.860657489489242,
          -2.7139570441135255,
          -2.56725674071384,
          -2.4205565578760586,
          -2.2738559987967966,
          -2.1271555125519592,
          -1.9804553338750568,
          -1.833754904275227,
          -1.6870543728437695,
          -1.5403540281494352,
          -1.393653743304239,
          -1.2469533061947855,
          -1.1002529003563424,
          -0.9535525747766138,
          -0.8068521551505179,
          -0.6601517791289804,
          -0.5134513591833882,
          -0.36675098356239344,
          -0.2200505935483632,
          -0.0733501894054005,
          0.0733501938413379,
          0.2200505802451671,
          0.36675098356239655,
          0.5134513901706377,
          0.6601518189149036,
          0.8068521551505212,
          0.9535525747766164,
          1.1002529003563446,
          1.2469533806831028,
          1.3936535773047858,
          1.5403540281494381,
          1.6870545723886272,
          1.8337549042752306,
          1.980455101541672,
          2.1271557609652465,
          2.273855998796799,
          2.420556557876061,
          2.5672567407138422,
          2.713957044113528,
          2.860657489489244,
          3.007358117038279,
          3.1540578762616054,
          3.3007591447077242,
          3.447459188468674,
          -3.367625925140125,
          -3.2243230662574693,
          -3.081019707120088,
          -2.937716599717802,
          -2.7944129610273407,
          -2.6511099249812746,
          -2.50780662391416,
          -2.364503475075729,
          -2.2212000675399994,
          -2.0778971498865166,
          -1.934593775126161,
          -1.791290331148679,
          -1.647987262804487,
          -1.5046841220381357,
          -1.3613805938725334,
          -1.2180774824955176,
          -1.0747743246598442,
          -0.9314711036802945,
          -0.7881677671949263,
          -0.644864597686877,
          -0.5015613500562024,
          -0.3582580984258712,
          -0.21495484926743602,
          -0.07165161860491631,
          0.07165162302254036,
          0.2149548625157549,
          0.3582580984258741,
          0.5015613191963586,
          0.6448645976868796,
          0.7881678638859377,
          0.9314710466608405,
          1.0747743246598473,
          1.2180774824955205,
          1.3613806765399032,
          1.5046839399052931,
          1.6479872628044894,
          1.7912904387454804,
          1.9345936594107869,
          2.077897149886519,
          2.2212003308013,
          2.364503475075732,
          2.5078066239141634,
          2.6511099249812773,
          2.7944132851096484,
          2.937716261066635,
          3.0810197071200904,
          3.2243226992719474,
          3.367626305883189,
          -3.291406530701896,
          -3.1513468327326803,
          -3.011286950270141,
          -2.871227055981464,
          -2.731167173088378,
          -2.5911069334627146,
          -2.451047614545634,
          -2.3109874642992336,
          -2.170927877026545,
          -2.030868043675307,
          -1.890807893839727,
          -1.750748257403278,
          -1.6106881854766957,
          -1.470628606942877,
          -1.3305685740009052,
          -1.1905088128259493,
          -1.0504490136493936,
          -0.9103891315024171,
          -0.7703291422444336,
          -0.630269375309755,
          -0.4902094959041057,
          -0.3501496627624745,
          -0.2100897741051564,
          -0.07002993072002406,
          0.0700299307200265,
          0.21008978729477956,
          0.3501496627624765,
          0.4902094651805209,
          0.6302693358614413,
          0.7703291903777727,
          0.9103891882726522,
          1.0504489482985722,
          1.1905086650915413,
          1.3305686563126853,
          1.4706285162655992,
          1.6106883833903245,
          1.7507482574032807,
          1.8908080090720663,
          2.0308679204587716,
          2.170927877026547,
          2.310987464299237,
          2.451047468052419,
          2.5911072414872067,
          2.7311668502780466,
          2.8712267186435887,
          3.0112869502701436,
          3.1513464671347338,
          3.2914069100243726,
          -3.218561035905769,
          -3.0816012834596167,
          -2.9446409112760734,
          -2.807681103465835,
          -2.670720960326582,
          -2.53376102863745,
          -2.396800985762935,
          -2.2598408403258796,
          -2.1228807622042236,
          -1.9859204534880595,
          -1.848960693824274,
          -1.7120007785369085,
          -1.5750406027852222,
          -1.4380804236375455,
          -1.3011204888926498,
          -1.1641604322478962,
          -1.0272004282256824,
          -0.8902402631096686,
          -0.7532803011497999,
          -0.6163201744500164,
          -0.4793601538704324,
          -0.34240008785203546,
          -0.2054400857609746,
          -0.06848002605819281,
          0.06848002605819548,
          0.20544007263370379,
          0.3424001315801679,
          0.47936015387043507,
          0.6163201744500193,
          0.7532803011498026,
          0.8902403196151287,
          1.0272003631782398,
          1.1641605057739992,
          1.3011204888926526,
          1.4380803333738164,
          1.5750406027852242,
          1.7120006718744754,
          1.8489606938242762,
          1.985920698832699,
          2.1228807622042263,
          2.259840702075824,
          2.3968006940325157,
          2.533760875278249,
          2.6707206388694544,
          2.8076809354955827,
          2.944640911276076,
          3.08160128345962,
          3.218561413716027,
          -3.1488700942339807,
          -3.0148754738592753,
          -2.8808812643096218,
          -2.7468867926744718,
          -2.61289200292755,
          -2.478897379165489,
          -2.3449032724045873,
          -2.2109087049752305,
          -2.076914478133126,
          -1.9429196825919341,
          -1.8089254165627877,
          -1.674930900395273,
          -1.5409362612725594,
          -1.4069419974415562,
          -1.2729475093479463,
          -1.1389529043993774,
          -1.0049586610543992,
          -0.8709640318186984,
          -0.7369696180305323,
          -0.6029751347633394,
          -0.4689806411347852,
          -0.33498614281836137,
          -0.20099170702932478,
          -0.06699723299083615,
          0.0669972329908386,
          0.20099168090643804,
          0.33498616457293484,
          0.46898064113478766,
          0.6029751347633414,
          0.7369696180305354,
          0.8709640318187011,
          1.0049585316003262,
          1.1389529775652034,
          1.2729474278131563,
          1.4069419974415585,
          1.540936359307866,
          1.6749310065490248,
          1.8089253023865677,
          1.9429196825919368,
          2.0769143482217443,
          2.210908704975233,
          2.344903417605817,
          2.478897531834143,
          2.6128920029275524,
          2.746886792674475,
          2.8808810899889234,
          3.0148756551385048,
          3.148869718024061,
          -3.0821329175259913,
          -2.9509783289983513,
          -2.8198239761592574,
          -2.6886691377240157,
          -2.5575146721317874,
          -2.426360138232637,
          -2.295205694756242,
          -2.1640509030023027,
          -2.032896207883791,
          -1.9017416396867655,
          -1.7705869428561174,
          -1.6394326478993688,
          -1.5082778698085448,
          -1.3771232657849166,
          -1.2459687670916246,
          -1.114814150781244,
          -0.9836594702996504,
          -0.8525048877811239,
          -0.7213503071904646,
          -0.5901956931954044,
          -0.45904108681962663,
          -0.32788649648325063,
          -0.1967319118181905,
          -0.06557729964317027,
          0.06557730397537243,
          0.1967318988258855,
          0.3278864964832533,
          0.4590410868196291,
          0.5901957320570985,
          0.721350402030301,
          0.8525048318490149,
          0.9836594702996537,
          1.1148141507812466,
          1.245968767091627,
          1.3771232657849193,
          1.5082779673463254,
          1.6394325422802791,
          1.770587170067777,
          1.9017418826717176,
          2.0328962078837938,
          2.1640507660568202,
          2.295205550253365,
          2.4263601382326394,
          2.5575145128716374,
          2.688669137724018,
          2.8198241496791154,
          2.950978328998354,
          3.0821329175259935,
          -3.0181661186143227,
          -2.889733889239612,
          -2.7613011139649117,
          -2.6328685748940375,
          -2.5044358472963753,
          -2.3760032393227126,
          -2.247570658527568,
          -2.11913786725842,
          -1.990705458083351,
          -1.862272836341066,
          -1.7338400530686118,
          -1.6054076542381814,
          -1.4769749595504686,
          -1.3485424817191536,
          -1.220109795395639,
          -1.0916771763629185,
          -0.9632445310911386,
          -0.834811915309184,
          -0.7063793173032582,
          -0.577946699775965,
          -0.44951412443758887,
          -0.3210815001578602,
          -0.19264889212294056,
          -0.06421630199155581,
          0.06421629768347259,
          0.19264891796302153,
          0.3210814786385032,
          0.4495141244375913,
          0.5779467384227599,
          0.7063793173032609,
          0.8348120265592138,
          0.963244531091141,
          1.0916771763629207,
          1.2201097953956408,
          1.348542392831498,
          1.476974959550472,
          1.6054074441186272,
          1.733840279086722,
          1.8622727154813212,
          1.9907054580833545,
          2.1191381397495666,
          2.2475705147557576,
          2.376002936959329,
          2.504435847296378,
          2.6328684092549635,
          2.761301113964914,
          2.8897335300493623,
          3.018166491373908,
          -2.9568006595794745,
          -2.8309792992252403,
          -2.7051580149874437,
          -2.579336761995717,
          -2.4535153655509734,
          -2.3276941854340674,
          -2.201872737072528,
          -2.0760518193967163,
          -1.9502300150449663,
          -1.8244088955729203,
          -1.6985878060618231,
          -1.5727663074038174,
          -1.4469450437418492,
          -1.3211237744117597,
          -1.1953025109425597,
          -1.0694811506328457,
          -0.9436598059375203,
          -0.817838426757717,
          -0.6920171794379171,
          -0.5661958609314459,
          -0.44037455213011345,
          -0.31455326872036693,
          -0.18873197613615522,
          -0.06291065602280321,
          0.06291065602280588,
          0.1887319632913389,
          0.31455326872036915,
          0.44037455213011567,
          0.5661958609314484,
          0.6920171325514692,
          0.8178384267577199,
          0.9436598059375232,
          1.069481150632848,
          1.1953024307224145,
          1.3211236860241402,
          1.446944947266526,
          1.5727664118809621,
          1.6985875812871982,
          1.824408895572922,
          1.9502300150449692,
          2.0760515483646005,
          2.20187273707253,
          2.3276941854340705,
          2.4535155232006556,
          2.5793367619957195,
          2.7051580149874463,
          2.8309792992252434,
          2.956800659579477,
          -2.8978806710616576,
          -2.774566354708681,
          -2.6512527030903765,
          -2.527938514574057,
          -2.4046245234313206,
          -2.281310343650788,
          -2.1579960182286695,
          -2.0346820905222227,
          -1.9113679633003782,
          -1.7880539023036677,
          -1.6647399310344069,
          -1.5414260187620825,
          -1.418111733281795,
          -1.2947975706845,
          -1.1714837322790108,
          -1.04816963659909,
          -0.9248555926089983,
          -0.8015415500740231,
          -0.6782274241684152,
          -0.5549132638749747,
          -0.4315992615156987,
          -0.30828513436719795,
          -0.1849711064716999,
          -0.061657030034634186,
          0.06165703429160185,
          0.18497110647170256,
          0.30828515563170056,
          0.43159926151570116,
          0.5549132638749772,
          0.6782273775641285,
          0.8015414401265517,
          0.9248555293169889,
          1.0481694934953243,
          1.1714837322790133,
          1.2947977464222118,
          1.4181118291947103,
          1.5414259148895515,
          1.6647398192923701,
          1.7880540218197825,
          1.911368090490196,
          2.0346822252808154,
          2.1579960182286717,
          2.281310044520629,
          2.4046245234313233,
          2.5279383506671413,
          2.651252361297738,
          2.774566710231863,
          2.89788067106166,
          -2.8412628041338293,
          -2.7203579966298763,
          -2.599453402024217,
          -2.478548578886052,
          -2.3576436411097297,
          -2.236738880181809,
          -2.1158343205871146,
          -1.9949292644989416,
          -1.8740245399473785,
          -1.7531198568983863,
          -1.6322147958349087,
          -1.5113100327985511,
          -1.3904053649484067,
          -1.2695004512237669,
          -1.1485956270657398,
          -1.027690849464562,
          -0.9067861108075661,
          -0.7858813212941405,
          -0.6649764677153618,
          -0.5440716651450841,
          -0.42316683438643743,
          -0.3022620428829885,
          -0.18135722112389585,
          -0.0604524025568125,
          0.06045240678689545,
          0.18135722112389852,
          0.30226202175253647,
          0.42316686394123115,
          0.5440716651450872,
          0.6649764677153636,
          0.7858812666630579,
          0.9067861108075683,
          1.027690849464565,
          1.1485957063223988,
          1.2695003638912368,
          1.390405364948409,
          1.5113101360458612,
          1.6322147958349111,
          1.7531198568983892,
          1.8740246663904963,
          1.9949291305241248,
          2.1158340377886935,
          2.2367388801818118,
          2.3576437970211903,
          2.4785484158931026,
          2.5994534020242197,
          2.7203579966298785,
          2.841262987642389,
          -2.786815370634203,
          -2.6682276802568636,
          -2.549639294932512,
          -2.431051868043741,
          -2.312463696210723,
          -2.1938759183574437,
          -2.075287849092081,
          -1.9567000858942236,
          -1.8381123289930938,
          -1.7195243422292272,
          -1.600936416579215,
          -1.4823485088102393,
          -1.3637606429800044,
          -1.2451728157051074,
          -1.1265848608246194,
          -1.0079970382606755,
          -0.889409085860116,
          -0.7708212610390222,
          -0.6522333512417489,
          -0.5336455130677003,
          -0.4150575570296806,
          -0.2964697113597641,
          -0.1778818226687311,
          -0.05929394456943671,
          0.05929394036704849,
          0.1778818352719922,
          0.2964696903673678,
          0.4150575570296833,
          0.5336455130677029,
          0.6522333052293772,
          0.7708212067609168,
          0.8894090233655494,
          1.0079969676058949,
          1.1265849395766445,
          1.2451728157051098,
          1.3637606429800069,
          1.4823485088102422,
          1.6009363061925799,
          1.7195242241509054,
          1.8381120776469684,
          1.9567000858942267,
          2.0752878490920827,
          2.1938757705245533,
          2.3124636962107252,
          2.4310513818950787,
          2.5496394639144913,
          2.6682275044628665,
          2.7868153706342054,
          -2.734415288739548,
          -2.6180568011747516,
          -2.5016988652623873,
          -2.3853407511299674,
          -2.268982624135991,
          -2.1526245130325683,
          -2.0362665009211764,
          -1.9199084688360313,
          -1.8035504197187493,
          -1.687192236302512,
          -1.5708341791172422,
          -1.4544760700630859,
          -1.3381180151081054,
          -1.2217598898341473,
          -1.1054018348887529,
          -0.9890438020162984,
          -0.8726855804895055,
          -0.7563275673056458,
          -0.6399695238568239,
          -0.523611346431307,
          -0.4072532807566116,
          -0.2908952101228519,
          -0.17453712398732746,
          -0.058179034559829645,
          0.05817903455983231,
          0.1745371114692884,
          0.2908952101228546,
          0.4072532807566147,
          0.5236113464313092,
          0.6399694781529122,
          0.7563275673056482,
          0.8726855804895077,
          0.9890438722034136,
          1.1054016784216292,
          1.22175988983415,
          1.3381179209919842,
          1.4544760700630883,
          1.5708340694378604,
          1.687192118974605,
          1.8035502948375073,
          1.9199083365010456,
          2.036266500921179,
          2.1526245130325714,
          2.268982470075948,
          2.38534075112997,
          2.5016986972814568,
          2.6180569759395462,
          2.7344151073112997,
          -2.683949422870836,
          -2.569738602071528,
          -2.455528089980781,
          -2.341317206324379,
          -2.2271067683520487,
          -2.112896170630835,
          -1.9986856626808032,
          -1.8844748638959523,
          -1.770264312648214,
          -1.6560537210335717,
          -1.5418433108844407,
          -1.4276325618716634,
          -1.3134218897224152,
          -1.1992113051931277,
          -1.0850007912977961,
          -0.9707901140524111,
          -0.8565794487563192,
          -0.7423688624236671,
          -0.6281583057442082,
          -0.513947722899859,
          -0.39973713616890016,
          -0.28552652302602377,
          -0.17131589951394055,
          -0.05710530112211343,
          0.05710530112211565,
          0.17131588708316903,
          0.28552652302602644,
          0.39973713616890283,
          0.5139477228998617,
          0.6281583057442104,
          0.7423688624236697,
          0.8565794487563214,
          0.970790044344435,
          1.0850007912977984,
          1.1992113908230857,
          1.3134217962375392,
          1.4276326631331189,
          1.5418432019301158,
          1.6560537210335737,
          1.7702640645097567,
          1.8844748638959552,
          1.9986856626808056,
          2.1128961706308376,
          2.2271067683520505,
          2.3413172063243826,
          2.4555280899807834,
          2.56973860207153,
          2.6839492425266664
         ],
         "y": [
          -20.24487268077562,
          -20.244875972047844,
          -20.24487332030207,
          -20.244873939260206,
          -20.244875434029698,
          -20.244872614770216,
          -20.24487705792248,
          -20.244871321367633,
          -20.244871714469728,
          -20.24487641925243,
          -20.244875956156314,
          -20.244871569970144,
          -20.244872631142634,
          -20.244872471195166,
          -20.244876030202036,
          -20.24487249925218,
          -20.24487396406135,
          -20.244870959011887,
          -20.244875857241894,
          -20.24487194884467,
          -20.244872484428186,
          -20.244875826263772,
          -20.24487169303194,
          -20.244872395014557,
          -20.244872395014553,
          -20.244871693031936,
          -3.492076658090127,
          -3.403994912248979,
          -3.3489493943066178,
          -3.3108542107912973,
          -3.2838645250252068,
          -3.2666860411707836,
          -3.2571433264341074,
          -3.2553229613622543,
          -3.2619887436498938,
          -3.277632256871007,
          -3.3057675467054044,
          -3.35330761881438,
          -3.4515873211511847,
          -20.24487171446973,
          -20.244871321367636,
          -20.2448725848075,
          -20.244872614770216,
          -20.244875434029694,
          -20.244871003123304,
          -20.24487332030207,
          -20.24487161776984,
          -20.24487556628238,
          -17.014742935257075,
          -17.014742230664964,
          -17.01474250732758,
          -17.01474142587074,
          -17.014742098080095,
          -17.01474200327342,
          -17.014743105503953,
          -17.014742075673333,
          -17.01474343463136,
          -17.014742471752673,
          -17.014741350319905,
          -17.014742128150445,
          -17.014742544126765,
          -17.01474206244269,
          -17.0147421066319,
          -17.014743308115058,
          -17.014741205507335,
          -17.014742782744847,
          -17.014742810719206,
          -17.014741850548507,
          -17.014740428807077,
          -17.014742143274788,
          -17.01474173891576,
          -17.014741677124007,
          -17.014741677124007,
          -17.01474173891576,
          -3.370824295463109,
          -3.2860363910925527,
          -3.2331683092613086,
          -3.196740370312082,
          -3.170779959893572,
          -3.1547093679618303,
          -3.1458135169853563,
          -3.1449137934202556,
          -3.151908596827964,
          -3.1684710801163134,
          -3.1972002151101235,
          -3.2472796784878195,
          -3.358271950725194,
          -17.014741984397553,
          -17.014742075673333,
          -17.014743105503953,
          -17.01474343284209,
          -17.0147420980801,
          -17.014741425870742,
          -17.014742507327583,
          -17.014742230664964,
          -17.01474293525708,
          -14.488088291846845,
          -14.488087961178934,
          -14.488087647338396,
          -14.488086032485164,
          -14.488085560297163,
          -14.488085845981784,
          -14.488085163344492,
          -14.488088929931664,
          -14.488086359487141,
          -14.488086702942459,
          -14.488086128253038,
          -14.48808598820909,
          -14.4880860282038,
          -14.488085961722492,
          -14.488085648990712,
          -14.488086700364745,
          -14.488084060464244,
          -14.488086190614588,
          -14.488085129716907,
          -14.488088171787929,
          -14.488084906705328,
          -14.488086204062293,
          -14.488086812696626,
          -14.488085598262222,
          -14.488085598262224,
          -14.488086812696622,
          -3.2476018770438873,
          -3.1661166668899474,
          -3.1154486217459767,
          -3.080635231401353,
          -3.0560755632176027,
          -3.040794302540184,
          -3.032501472108447,
          -3.032452198853892,
          -3.039779981043588,
          -3.057156252733526,
          -3.087026278324796,
          -3.1390798605652726,
          -3.2752881123508755,
          -14.488086359487141,
          -14.488086153613976,
          -14.488086544791969,
          -14.488085845981786,
          -14.488085560297165,
          -14.488086032485164,
          -14.488086295482573,
          -14.488086617331481,
          -14.488086956221453,
          -12.457665647057986,
          -12.457666484253327,
          -12.457664552277707,
          -12.457666084160092,
          -12.457666565522196,
          -12.457666407643039,
          -12.45766462318367,
          -12.457665615412253,
          -12.457664759638929,
          -12.457667175183978,
          -12.457665172934377,
          -12.457665253902077,
          -12.457665444287912,
          -12.457664847652007,
          -12.457666562570267,
          -12.457666916854556,
          -12.457666521912117,
          -12.45766632985858,
          -12.457664996560453,
          -12.457665887695578,
          -12.457666131474145,
          -12.457666365119358,
          -12.457666661565133,
          -12.457665190596563,
          -12.457666578062788,
          -12.457665274535458,
          -3.122317758739614,
          -3.0442210543888444,
          -2.9957112878183865,
          -2.962560246955751,
          -2.9393574777912965,
          -2.9248792961983296,
          -2.9174361934805972,
          -2.9179470304091866,
          -2.92569547552764,
          -2.943665174146489,
          -2.974531023116026,
          -3.0283236752101286,
          -12.457665831421938,
          -12.457666097488666,
          -12.457665615412253,
          -12.457665948296288,
          -12.45766640764304,
          -12.457665254266857,
          -12.457666084160092,
          -12.45766584867415,
          -12.45766648425333,
          -12.457665647057986,
          -10.79036444597994,
          -10.790364284698882,
          -10.790364929707518,
          -10.790365074792987,
          -10.790365426367492,
          -10.790363857693347,
          -10.790364352723046,
          -10.790364571454491,
          -10.790364801503443,
          -10.790364318324526,
          -10.79036409860642,
          -10.790365063662085,
          -10.790363672170415,
          -10.790365043894898,
          -10.79036360397196,
          -10.790365378578574,
          -10.790365248167923,
          -10.790364079041744,
          -10.79036428037848,
          -10.790363956003844,
          -10.790364248460154,
          -10.79036412674183,
          -10.790364419940671,
          -10.790363885288272,
          -10.790363885288272,
          -10.790364419940673,
          -2.994901749354081,
          -2.9205697025204373,
          -2.874048886709414,
          -2.842476468843915,
          -2.8205741553326784,
          -2.8068815575894446,
          -2.800414814863843,
          -2.8013493395292386,
          -2.8098607542163236,
          -2.827923905754403,
          -2.8596617535223237,
          -2.9167475561252596,
          -10.790364318324528,
          -10.790364801503447,
          -10.790363297373274,
          -10.790364352723046,
          -10.790362596495909,
          -10.790365426367494,
          -10.790365074792987,
          -10.79036492970752,
          -10.790364284698882,
          -10.790364445979941,
          -9.396764292583425,
          -9.396763265287484,
          -9.396764313307015,
          -9.39676398380235,
          -9.396763018718442,
          -9.39676359729138,
          -9.396762849916719,
          -9.396764405970686,
          -9.396763425500374,
          -9.39676432415251,
          -9.396763871920012,
          -9.396763535022304,
          -9.396762878778851,
          -9.396763400645664,
          -9.396763691115154,
          -9.396764524182995,
          -9.396763980094768,
          -9.396763818215028,
          -9.396762048433558,
          -9.396763095397045,
          -9.396764006961192,
          -9.396764604307915,
          -9.396763753313026,
          -9.396763208706114,
          -9.396763842588289,
          -9.396763753313026,
          -2.865371344122009,
          -2.794755216505919,
          -2.750449332891816,
          -2.7202395570115114,
          -2.6997244481622333,
          -2.6867824437992933,
          -2.6812356176997465,
          -2.6825373867358695,
          -2.691736684711272,
          -2.710006383873909,
          -2.7423587933963915,
          -2.8029272762940183,
          -9.396763710715696,
          -9.39676281482577,
          -9.396764405970686,
          -9.396763454643494,
          -9.396764198846256,
          -9.396763616978763,
          -9.396763388952163,
          -9.396763130643867,
          -9.396763852999047,
          -9.396764292583429,
          -8.214583720986267,
          -8.214583365796063,
          -8.21458234753192,
          -8.214582132574876,
          -8.21458254776549,
          -8.214582988017048,
          -8.214583096837664,
          -8.214583471745087,
          -8.21458348678279,
          -8.214583136379577,
          -8.2145820022118,
          -8.214583486516913,
          -8.214582605457046,
          -8.214583138092225,
          -8.214582440072553,
          -8.214582778221187,
          -8.21458254162076,
          -8.21458287872365,
          -8.214581817751975,
          -8.214583336965331,
          -8.21458303460604,
          -8.214582597246192,
          -8.21458325145824,
          -8.214582176648769,
          -8.21458277978075,
          -8.214582648523088,
          -2.7336337512710327,
          -2.666743543298039,
          -2.6246828975235204,
          -2.595853258863129,
          -2.5766689113097323,
          -2.5645390490346,
          -2.559837053280793,
          -2.5614748236227936,
          -2.5713095191823547,
          -2.590244187554483,
          -2.623579084003132,
          -2.687108813436656,
          -8.214582552918735,
          -8.214582905977878,
          -8.214583471745089,
          -8.214581946663161,
          -8.21458241597821,
          -8.214581978892406,
          -8.214582698171723,
          -8.214582909748916,
          -8.214582807055674,
          -8.214583720986269,
          -7.19909869551016,
          -7.199098536070233,
          -7.199099206692623,
          -7.199098306634066,
          -7.19909929437322,
          -7.1990992924281025,
          -7.199099911942612,
          -7.199098718678817,
          -7.199098597064195,
          -7.199099142846354,
          -7.19909836091814,
          -7.199098879569961,
          -7.1990986376883725,
          -7.199098766913331,
          -7.199098681813905,
          -7.19909897778959,
          -7.199098710274268,
          -7.1990983040182055,
          -7.199099082440149,
          -7.199098787754096,
          -7.199099037506588,
          -7.19909912236937,
          -7.199098896576359,
          -7.199098815494102,
          -7.199098815494104,
          -7.19909889657636,
          -2.5995935793037175,
          -2.5365022921524307,
          -2.496675431746397,
          -2.469282583929328,
          -2.4513851544563474,
          -2.440155118415794,
          -2.4361801734756225,
          -2.4383013031334118,
          -2.4484701183020032,
          -2.467976026689073,
          -2.5020781516484862,
          -2.570576938178799,
          -7.199099142846353,
          -7.1990985970641965,
          -7.199098718678819,
          -7.1990993669603265,
          -7.199098208299629,
          -7.199098755338859,
          -7.199097770734792,
          -7.1990992066926225,
          -7.199098536070235,
          -7.199098695510159,
          -6.317381364123723,
          -6.317381507038674,
          -6.317381832761878,
          -6.317381782419661,
          -6.317381244997235,
          -6.317381174152101,
          -6.317381139369035,
          -6.3173814524086795,
          -6.317381726397175,
          -6.317381480530505,
          -6.317381288271779,
          -6.317381847644797,
          -6.31738143839558,
          -6.317381808859677,
          -6.317381946403705,
          -6.317380790666782,
          -6.317381602867398,
          -6.317381909651356,
          -6.3173810330499265,
          -6.3173817950682585,
          -6.31738143946271,
          -6.317381355950559,
          -6.3173812054317615,
          -6.317381643819214,
          -6.317381643819214,
          -6.317381205431762,
          -2.4632634283706762,
          -2.4039321139097383,
          -2.3663730919194434,
          -2.3405828256125116,
          -2.323846829621338,
          -2.3136451246537053,
          -2.3101761441737927,
          -2.312977454337549,
          -2.3231695335133202,
          -2.3430890145455243,
          -2.3777583094759893,
          -2.4529961023882656,
          -6.317381480530506,
          -6.317381206751639,
          -6.31738145240868,
          -6.317381653796243,
          -6.317381174152102,
          -6.317381244997236,
          -6.317381782419662,
          -6.317381832761879,
          -6.317380507988716,
          -6.317381364123724,
          -5.544629698541836,
          -5.544629792376365,
          -5.544629401046526,
          -5.544629891445204,
          -5.544629243568356,
          -5.544629243543953,
          -5.54462939315627,
          -5.544629361710368,
          -5.544629568527112,
          -5.544629328584959,
          -5.5446293814863274,
          -5.5446290438547186,
          -5.544629249915856,
          -5.544629179968377,
          -5.544629815624116,
          -5.54462953555837,
          -5.544629689058644,
          -5.544628658118214,
          -5.544629468488742,
          -5.544629267120206,
          -5.544629460568528,
          -5.544629197142306,
          -5.544629452234599,
          -5.544629000295327,
          -5.544629508054303,
          -5.544628944646689,
          -2.3245164536522935,
          -2.268975417524368,
          -2.233733182506711,
          -2.209636929261277,
          -2.1939445872198045,
          -2.184771423582423,
          -2.181743111450668,
          -2.1851408733513806,
          -2.1953426789615316,
          -2.2155379499715275,
          -2.2511735785411804,
          -2.336154690291295,
          -5.544629328584959,
          -5.544629568527112,
          -5.544629361710367,
          -5.54462939315627,
          -5.544629243543953,
          -5.544629243568357,
          -5.544629891445206,
          -5.544629401046528,
          -5.544629792376366,
          -5.544629698541836,
          -4.861819292617159,
          -4.861819503197711,
          -4.86181962826153,
          -4.861819036091678,
          -4.861818774647061,
          -4.861818997451875,
          -4.8618190115639175,
          -4.861818695755349,
          -4.8618190529254575,
          -4.8618191055971804,
          -4.861819156249554,
          -4.861819046689609,
          -4.861818693130017,
          -4.861819099560824,
          -4.861819177464156,
          -4.861819069988609,
          -4.861819771357699,
          -4.86181942888184,
          -4.861819042253076,
          -4.861819234608427,
          -4.861819346560182,
          -4.861818891960661,
          -4.861819018519008,
          -4.86181873767741,
          -4.861818737677409,
          -4.861819018519008,
          -2.183338907318438,
          -2.1316058550155743,
          -2.0986540589898115,
          -2.0762695242979246,
          -2.0616170888015652,
          -2.0534412234295853,
          -2.050883885288649,
          -2.0547727070033432,
          -2.0653927746537204,
          -2.0854829991007775,
          -2.1221922166561793,
          -2.2397981954339197,
          -4.8618195644725635,
          -4.861819052925458,
          -4.861819150178665,
          -4.861819011563918,
          -4.861818997451877,
          -4.861818774647061,
          -4.861819036091678,
          -4.861819186714978,
          -4.861819064480174,
          -4.8618192926171595,
          -4.25411189000948,
          -4.254112091544468,
          -4.254112002882975,
          -4.254112032872424,
          -4.254112078655756,
          -4.254111156851703,
          -4.254112069318228,
          -4.25411228158671,
          -4.254111493752645,
          -4.254111773401281,
          -4.254112111046182,
          -4.254111434071311,
          -4.254111705057642,
          -4.254111979839582,
          -4.254111902380669,
          -4.254111346339112,
          -4.254111794833372,
          -4.254112032599053,
          -4.25411168376093,
          -4.254111271959763,
          -4.254111389141836,
          -4.254111848244836,
          -4.254111708434732,
          -4.2541119477955505,
          -4.2541119477955505,
          -4.254111708434733,
          -2.041684271938758,
          -1.9917091817143562,
          -1.9611007308993058,
          -1.9404064618643273,
          -1.9268242385557441,
          -1.9195892280830873,
          -1.917530147051744,
          -1.9217689213073035,
          -1.9326832161606933,
          -1.9529640429185031,
          -1.9899395547112264,
          -4.254111682470714,
          -4.254111773401281,
          -4.254111918367642,
          -4.254111859110342,
          -4.2541120693182295,
          -4.254111574760274,
          -4.254112078655757,
          -4.2541116198831945,
          -4.254111592471692,
          -4.2541112760210815,
          -4.254111890009481,
          -3.709763087018531,
          -3.709763586439464,
          -3.7097633909216428,
          -3.7097629455809495,
          -3.7097629762297233,
          -3.709763396466126,
          -3.7097629546319832,
          -3.709762775784926,
          -3.7097629597217883,
          -3.7097634050510417,
          -3.709763077231463,
          -2.3135799611424384,
          -2.3135700130925687,
          -2.3135727454177872,
          -2.3135754777430053,
          -2.3135782100682243,
          -3.709763504950268,
          -3.7097634427308113,
          -3.7097630362755702,
          -3.7097630970946702,
          -3.709763634276348,
          -3.709763064999523,
          -3.7097635392853108,
          -3.709762810162181,
          -3.7097632182681464,
          -3.709763131320546,
          -3.709763064999522,
          -3.709763227015396,
          -3.7097635037951875,
          -1.8081518174334401,
          -1.7918369472282685,
          -1.7844783081490325,
          -1.7829528929272236,
          -1.7878246707308818,
          -1.8020818478945537,
          -3.7097631466228607,
          -3.709762836187036,
          -3.7097630772314627,
          -3.7097626169813087,
          -3.709762959721788,
          -3.7097627757849265,
          -3.7097629546319832,
          -3.7097626246635187,
          -3.7097629762297237,
          -3.70976294558095,
          -3.7097630119934593,
          -3.7097632099749687,
          -3.709763087018533,
          -3.219354767308422,
          -3.219354119744099,
          -3.2193543549326713,
          -3.2193541678990436,
          -3.219354210205311,
          -3.219354727293061,
          -2.007737232913699,
          -2.0077354379543473,
          -2.0077336429949955,
          -2.007731848035643,
          -2.00774273345138,
          -2.007749676026138,
          -2.0077478810667864,
          -2.007746086107434,
          -2.0077442911480823,
          -2.00774249618873,
          -2.0077407012293778,
          -2.007738906270026,
          -3.2193547775628133,
          -3.2193542151804495,
          -3.219354155480966,
          -3.2193540822091915,
          -3.2193542395081174,
          -3.219354156928159,
          -3.2193541569281594,
          -3.2193542395081174,
          -3.2193540822091906,
          -3.2193541554809664,
          -3.219354587927996,
          -3.2193544054592107,
          -3.2193544893363937,
          -3.219354194347874,
          -3.219354288332017,
          -3.2193543163244405,
          -3.219354044568939,
          -3.2193541435294017,
          -3.2193543004782748,
          -3.2193542752301405,
          -3.219354207309006,
          -3.2193541935949286,
          -3.2193542335573824,
          -3.2193545313513683,
          -3.219354373742574,
          -3.2193542102053114,
          -3.219354167899045,
          -3.219354354932672,
          -3.219354119744099,
          -3.219354082268779,
          -2.7752471600211717,
          -2.77524709300241,
          -2.7752471232891804,
          -2.7752472739631946,
          -2.775247130551821,
          -2.775247156021658,
          -1.784768879091216,
          -1.732874742013827,
          -1.7307859683722238,
          -1.7307912556386897,
          -1.7307878053710462,
          -1.7307804122624237,
          -1.7307769619947795,
          -1.7307822492612466,
          -1.7307875365277134,
          -1.7307840862600683,
          -1.7307893735265352,
          -1.7307859232588911,
          -1.7368934492719925,
          -1.7528560588116198,
          -2.775247331817905,
          -2.775247410986422,
          -2.775246962853857,
          -2.77524716661047,
          -2.7752475062193387,
          -2.7752471325986745,
          -2.775247410986422,
          -2.775247162370234,
          -2.7752472345175874,
          -2.775246925357308,
          -2.775247178161872,
          -2.7752471754980483,
          -2.775247013617667,
          -2.775246988759325,
          -2.7752470563716036,
          -2.775246962145462,
          -2.775247030108163,
          -2.775246953551901,
          -2.775247400446742,
          -2.77524700745888,
          -2.7752469240073516,
          -2.7752471496017157,
          -2.775247156021659,
          -2.7752468115662587,
          -2.7752469569365696,
          -2.7752471232891804,
          -2.775246780068159,
          -2.7752471600211726,
          -2.3711796250002446,
          -2.37118007327826,
          -2.3711796313305973,
          -2.3711796418119553,
          -2.3711796491608026,
          -2.371179684115278,
          -1.6301698264445088,
          -1.538017864075398,
          -1.4844508684879067,
          -1.4787945437547387,
          -1.478800195837034,
          -1.4788058479193291,
          -1.4787988196265367,
          -1.4794223448212993,
          -1.4887449162416866,
          -1.502485370347554,
          -1.5192806336645308,
          -1.5384504641268613,
          -1.5583135549720157,
          -1.578787912671449,
          -2.3711797118662123,
          -2.371179600090586,
          -2.371179426971472,
          -2.3711795555678297,
          -2.3711795555678297,
          -2.3711795793305215,
          -2.3711796000905863,
          -2.371179711866212,
          -2.3711795119006824,
          -2.3711796070169138,
          -2.3711799221465775,
          -2.3711795334831782,
          -2.3711796647721277,
          -2.3711795767337245,
          -2.371179853801181,
          -2.371179665278342,
          -2.3711797221612674,
          -2.3711796957569473,
          -2.371179669369943,
          -2.371179502259685,
          -2.371179666378447,
          -2.3711797398078476,
          -2.3711796841152775,
          -2.371179649160804,
          -2.3711796418119566,
          -2.3711796313305977,
          -2.3711797925298113,
          -2.3711796250002455,
          -2.001970771641248,
          -2.0019707362994437,
          -2.0019706548973204,
          -2.0019708736346757,
          -2.00197087829289,
          -2.0019708285125697,
          -1.469018932979783,
          -1.3842842951952798,
          -1.3088212032422208,
          -1.2577439292186816,
          -1.261139216031923,
          -1.27314538756147,
          -1.2874954315349743,
          -1.3032415223699414,
          -1.3193683146643598,
          -1.335913714193683,
          -1.3528647698832,
          -1.3702650340536537,
          -1.38810549847131,
          -1.4064297154569136,
          -2.0019706929149685,
          -2.0019707368564514,
          -2.00197067832947,
          -2.0019704886055765,
          -2.0019704886055756,
          -2.00197067832947,
          -2.0019707368564514,
          -2.0019706929149685,
          -2.0019706467873783,
          -2.001970623597681,
          -2.001970558238064,
          -2.0019706780184725,
          -2.00197041125166,
          -2.001970630600734,
          -2.0019705595130857,
          -2.0019705380709585,
          -2.0019705268900556,
          -2.0019706034946827,
          -2.001970794820209,
          -2.001970913090365,
          -2.0019705251277053,
          -2.0019707163120346,
          -2.0019705738243423,
          -2.001970498540821,
          -2.001970622037777,
          -2.0019704049190445,
          -2.0019706121416223,
          -2.0019704017226196,
          -1.6632957451907608,
          -1.6632959715800024,
          -1.6632959356933634,
          -1.6632959325902967,
          -1.6632959443293562,
          -1.6632957679823805,
          -1.663295817826303,
          -1.224275198644187,
          -1.156226009918318,
          -1.0965219868877476,
          -1.0989937180882854,
          -1.112226028195375,
          -1.1257857627050916,
          -1.1396727862676252,
          -1.1539306512037182,
          -1.16851526379338,
          -1.1834877867753888,
          -1.1988479494501219,
          -1.2146218290701012,
          -1.2308002820517787,
          -1.6632958629809875,
          -1.663296028337524,
          -1.6632957517057179,
          -1.6632959898910156,
          -1.6632959898910151,
          -1.6632957517057179,
          -1.6632960283375235,
          -1.6632958629809873,
          -1.6632958609781823,
          -1.6632958383751757,
          -1.6632959781110914,
          -1.6632958819916017,
          -1.663296063482822,
          -1.6632958376200966,
          -1.6632959600615127,
          -1.6632959433165575,
          -1.6632958772298339,
          -1.6632959354784846,
          -1.6632957789629237,
          -1.6632958873465051,
          -1.663295942139139,
          -1.6632959290763294,
          -1.6632957679823812,
          -1.6632959443293571,
          -1.6632959325902976,
          -1.6632959356933643,
          -1.6632959715800029,
          -1.663295745190761,
          -1.3515178941053114,
          -1.3515178682274116,
          -1.3515178510923622,
          -1.351517894790682,
          -1.3515180559550686,
          -1.351517762009787,
          -1.3515177969758423,
          -1.0575923935340374,
          -0.9976306148685179,
          -0.9441523674179412,
          -0.9380964294347709,
          -0.9495000984123599,
          -0.9611696230043645,
          -0.973148690881338,
          -0.9854282938095467,
          -0.9980081610893672,
          -1.0109231075074332,
          -1.0241641248300102,
          -1.0377571549598061,
          -1.0517195376152342,
          -1.3515178631455613,
          -1.3515180074982123,
          -1.351517911170633,
          -1.351517726184869,
          -1.3515178255453701,
          -1.351517911170633,
          -1.351517908244503,
          -1.3515178631455615,
          -1.351517937308154,
          -1.3515179036756662,
          -1.3515178298342017,
          -1.351517865243793,
          -1.351517832043005,
          -1.351517798988447,
          -1.3515180585324555,
          -1.3515178393907037,
          -1.3515178191142638,
          -1.351517857387373,
          -1.3515178512750816,
          -1.351517805398288,
          -1.3515179940844253,
          -1.3515177969758425,
          -1.3515177620097885,
          -1.3515178695379109,
          -1.351517802165255,
          -1.3515178510923624,
          -1.351517959635241,
          -1.3515178033293573,
          -1.0635547412487205,
          -1.0635547100311478,
          -1.0635547303398045,
          -1.063554743619982,
          -1.0635546891277237,
          -1.063554752534444,
          -1.063554773617037,
          -0.8837693610914588,
          -0.8326885459070585,
          -0.7871801637836201,
          -0.7743697393629076,
          -0.7838589602243882,
          -0.793567968576354,
          -0.8035512993772211,
          -0.8137823339752215,
          -0.8242695392048426,
          -0.835047865202529,
          -0.8460905579667013,
          -0.8574413051679142,
          -0.8690733528045881,
          -1.0635548464590756,
          -1.0635547911083543,
          -1.063554654130631,
          -1.0635548328989048,
          -1.0635547514576966,
          -1.063554735542526,
          -1.0635547097549916,
          -1.063554846459075,
          -1.0635547483755081,
          -1.0635546615911484,
          -1.063554814885023,
          -1.063554844177296,
          -1.0635545918780485,
          -1.0635546520883317,
          -1.0635548251588256,
          -1.0635548303267006,
          -1.063554765891557,
          -1.0635547677064727,
          -1.063554831784702,
          -1.0635548758925235,
          -1.0635547994735473,
          -1.0635547736170374,
          -1.0635547525344442,
          -1.0635546891277246,
          -1.0635547436199826,
          -1.0635547303398045,
          -1.0635546351290994,
          -1.0635547412487214,
          -0.7967786000895893,
          -0.7967785020714291,
          -0.7967785517205227,
          -0.7967785588013373,
          -0.7967785631341705,
          -0.7967786162854834,
          -0.7967784949109025,
          -0.7023922784473722,
          -0.6609489262415637,
          -0.62412195740369,
          -0.6079694983858144,
          -0.6152059593569899,
          -0.6229017555646261,
          -0.6307926950149172,
          -0.6389048549603839,
          -0.6472379647014037,
          -0.6557868234954065,
          -0.6645307299355385,
          -0.6735336670497752,
          -0.6827650733453696,
          -0.7967785118844701,
          -0.7967785528157196,
          -0.7967785904859872,
          -0.7967785112836783,
          -0.7967785112836776,
          -0.796778590485988,
          -0.7967785528157193,
          -0.7967785751820575,
          -0.7967785701057526,
          -0.7967786241743882,
          -0.796778549310659,
          -0.7967785687902114,
          -0.7967786139556619,
          -0.7967785672873536,
          -0.796778625188383,
          -0.7967785362081603,
          -0.7967785220881473,
          -0.796778578254413,
          -0.7967785251470634,
          -0.7967784846296335,
          -0.7967784944032983,
          -0.7967784949109036,
          -0.7967784965933604,
          -0.7967785036503243,
          -0.7967784996917544,
          -0.796778492996412,
          -0.7967784437431653,
          -0.7967785421667237,
          -0.5489337846588485,
          -0.5489337423707742,
          -0.5489337282846171,
          -0.5489337059975721,
          -0.5489337196556763,
          -0.5489337775189256,
          -0.5489337314209607,
          -0.512902902596884,
          -0.48202526815706803,
          -0.454632263294356,
          -0.43871085680714395,
          -0.4434709248376496,
          -0.44908320257863277,
          -0.4548201818901336,
          -0.4607344233266313,
          -0.46677282493440053,
          -0.47299668480202983,
          -0.47938798646205194,
          -0.4859377216807302,
          -0.4926718323607768,
          -0.5489337482918633,
          -0.5489336896926023,
          -0.548933751773412,
          -0.5489337771693147,
          -0.548933777169315,
          -0.5489337517734114,
          -0.548933735003036,
          -0.5489337482918626,
          -0.5489337077523241,
          -0.548933692313545,
          -0.548933757714526,
          -0.5489337513993724,
          -0.5489337566488665,
          -0.5489337250093329,
          -0.5489337371849115,
          -0.5489337261887504,
          -0.5489337356792834,
          -0.5489337762521027,
          -0.5489337723389324,
          -0.5489336846082649,
          -0.5489337585240026,
          -0.5489336883822421,
          -0.548933777518926,
          -0.5489337621846768,
          -0.5489337059975726,
          -0.5489337282846183,
          -0.5489337006695084,
          -0.5489337846588488,
          -0.31807433344160296,
          -0.3180743197975304,
          -0.31807433192069545,
          -0.3180743553291657,
          -0.318074372169983,
          -0.31807434091295084,
          -0.3180743564170512,
          -0.3180743479119993,
          -0.29543837250511196,
          -0.27832558094262205,
          -0.26616322722504215,
          -0.26857481280993345,
          -0.2719893073917595,
          -0.2755148359670463,
          -0.2791042138269819,
          -0.28282155934935516,
          -0.286636311041418,
          -0.29052185025140287,
          -0.2945568147863097,
          -0.2986706276241925,
          -0.31807438404497446,
          -0.31807436496922076,
          -0.31807432440846056,
          -0.3180743667048312,
          -0.31807436670483125,
          -0.31807432440846106,
          -0.3180743377633004,
          -0.31807435686852825,
          -0.318074346167853,
          -0.3180743095970621,
          -0.3180743147067147,
          -0.31807435384597627,
          -0.3180743412571837,
          -0.31807432452728424,
          -0.3180743443456389,
          -0.3180743496102813,
          -0.3180743263041347,
          -0.3180743439722849,
          -0.3180743379296237,
          -0.31807431542864606,
          -0.31807437389661397,
          -0.31807433057697343,
          -0.31807431522331364,
          -0.31807432110267375,
          -0.3180743299566724,
          -0.3180743319206957,
          -0.31807429476144844,
          -0.3180743334416035,
          -0.10251208040525239,
          -0.10251207820143704,
          -0.10251207888011082,
          -0.10251207907089899,
          -0.10251207407094498,
          -0.10251208526958722,
          -0.10251208521057398,
          -0.10251207603320622,
          -0.10075202316115572,
          -0.09472468560396619,
          -0.08986166115754946,
          -0.09041223146526123,
          -0.09156750944952674,
          -0.09275069938002967,
          -0.09399661604340093,
          -0.09524355530161777,
          -0.09653506947542129,
          -0.09787962539930173,
          -0.09925046907167778,
          -0.1006570704147016,
          -0.10251207523669978,
          -0.10251208114497042,
          -0.10251208266601636,
          -0.10251208092710395,
          -0.10251208092710368,
          -0.10251208266601562,
          -0.10251208114496982,
          -0.10251208429878701,
          -0.1025120762905806,
          -0.10251207125039286,
          -0.10251209413995613,
          -0.10251207164525672,
          -0.10251207434298654,
          -0.10251208094603909,
          -0.10251208503163656,
          -0.1025120754566311,
          -0.10251207891941572,
          -0.10251208697156611,
          -0.10251208114616162,
          -0.10251207486324587,
          -0.10251207603320689,
          -0.10251207659440376,
          -0.10251209383556259,
          -0.10251207407094509,
          -0.10251207907089921,
          -0.10251207888011216,
          -0.1025120782014366,
          -0.1025120804052535,
          0.09922468082371272,
          0.09922468465669565,
          0.09922469117231392,
          0.099224689355628,
          0.09922467494580811,
          0.09922469520509025,
          0.09922467988868766,
          0.09922469091559372,
          0.09922469279301105,
          0.0965442300614886,
          0.09106215174843812,
          0.09110460058691738,
          0.09229645594056912,
          0.09349562018405222,
          0.09473758485305944,
          0.09603135818132535,
          0.09735915069581375,
          0.0992246954331546,
          0.09922467488834055,
          0.09922469285499441,
          0.09922468543093706,
          0.09922469791937918,
          0.09922469562857354,
          0.09922469133374809,
          0.09922468225195968,
          0.09922469562857364,
          0.09922469791937859,
          0.0992246854309366,
          0.09922468380597108,
          0.09922468392111336,
          0.09922469543315454,
          0.09922468264239509,
          0.09922468048504085,
          0.09922469390879102,
          0.09922468791365469,
          0.09922467543935765,
          0.09922468830833286,
          0.09922468704518206,
          0.0992246832034489,
          0.0992246927930106,
          0.09922469091559338,
          0.09922468850485888,
          0.09922468663911388,
          0.09922468345973845,
          0.09922468089546821,
          0.0992246827675316,
          0.09922468465669576,
          0.09922468082371205,
          0.2884247257640328,
          0.28842473778637945,
          0.28842471269109426,
          0.28842471847748874,
          0.28842471773380673,
          0.28842472330496327,
          0.28842472749010784,
          0.2884247327282785,
          0.2884247050998824,
          0.2884247102348926,
          0.27883094765017663,
          0.2760459896689241,
          0.2796727597510408,
          0.28346884347234125,
          0.28842471141917564,
          0.288424714574829,
          0.28842472942483754,
          0.2884246879736587,
          0.28842472668527525,
          0.28842470397126124,
          0.2884247446497667,
          0.2884247279076674,
          0.2884246967296082,
          0.28842475150496133,
          0.288424724269472,
          0.2884247239552299,
          0.28842472790766693,
          0.28842477182621384,
          0.2884246768339625,
          0.28842472668527513,
          0.2884246879736583,
          0.2884247294248371,
          0.28842471457482854,
          0.28842468461736265,
          0.28842474470418833,
          0.2884247121281666,
          0.2884246999745557,
          0.28842471037221384,
          0.288424710234893,
          0.2884247050998816,
          0.28842470674366283,
          0.28842472749010795,
          0.28842472330496327,
          0.2884247177338063,
          0.2884247184774884,
          0.28842471269109393,
          0.2884247127502959,
          0.2884247009024843,
          0.4662214681370527,
          0.4662213658550186,
          0.4662214087298032,
          0.46622145827424344,
          0.4662214478935425,
          0.46622147899749866,
          0.46622136096172284,
          0.46622143353944323,
          0.4662214155680098,
          0.4662214030062743,
          0.46622144845320307,
          0.46622143657442117,
          0.4662214439993716,
          0.4662213964094718,
          0.4662214314308785,
          0.46622141803990214,
          0.46622149913694017,
          0.466221427616583,
          0.4662215160086096,
          0.46622147351762344,
          0.4662214018246401,
          0.4662214404738372,
          0.4662214530792932,
          0.4662214374795015,
          0.46622148283911,
          0.4662214530792937,
          0.4662214404738368,
          0.4662214470860593,
          0.4662214735176235,
          0.4662214257779648,
          0.4662214726352899,
          0.4662214093234005,
          0.46622141803990236,
          0.4662213867925174,
          0.46622139640947186,
          0.4662214439993716,
          0.4662214365744207,
          0.46622140451767113,
          0.4662214030062742,
          0.4662214155680088,
          0.46622147681858384,
          0.4662213609617224,
          0.466221436209027,
          0.46622140536454126,
          0.4662214160133341,
          0.4662213667450047,
          0.46622136585501894,
          0.46622146813705234,
          0.6336155637689499,
          0.6336155641705721,
          0.6336156045453715,
          0.6336156579121128,
          0.6336156226324478,
          0.6336155703659389,
          0.6336155218423698,
          0.6336156384072118,
          0.6336155681998537,
          0.6336156068722012,
          0.6336155587552195,
          0.6336155396644075,
          0.6336156243247435,
          0.6336155461836812,
          0.6336155769248965,
          0.6336156078106744,
          0.6336155937615112,
          0.633615564629767,
          0.6336155723938119,
          0.6336155732736157,
          0.6336156241903386,
          0.6336155729880291,
          0.6336156967731796,
          0.6336155653603387,
          0.6336155653603391,
          0.6336156333614702,
          0.6336155729880296,
          0.6336155608927513,
          0.6336155732736163,
          0.6336155723938114,
          0.6336156275886504,
          0.6336155937615117,
          0.6336156078106742,
          0.6336155769248963,
          0.6336156083945343,
          0.6336155623502511,
          0.6336156013841003,
          0.6336155587552192,
          0.6336156068722012,
          0.6336155073478218,
          0.6336155778762231,
          0.6336155218423689,
          0.6336155703659384,
          0.6336156226324472,
          0.633615598802529,
          0.6336155458212593,
          0.6336155641705709,
          0.6336155637689499,
          0.7914942433576475,
          0.7914942909808207,
          0.7914943012324285,
          0.7914942236352238,
          0.7914942920213203,
          0.7914942782219718,
          0.7914942647974683,
          0.7914942800933705,
          0.791494233174046,
          0.7914942398730663,
          0.7914942486595041,
          0.7914942102909007,
          0.7914943318815757,
          0.7914942981084797,
          0.7914942377963277,
          0.791494263571098,
          0.7914943232758604,
          0.7914942908925815,
          0.7914943015085052,
          0.791494358794631,
          0.7914942615357573,
          0.7914943425597917,
          0.7914941752074753,
          0.7914942044792601,
          0.7914942044792606,
          0.7914942566193703,
          0.7914943425597922,
          0.7914943428015557,
          0.7914943587946313,
          0.7914943015085055,
          0.7914943717247672,
          0.791494242643666,
          0.7914941831656573,
          0.7914942377963278,
          0.7914942981084792,
          0.7914942523097349,
          0.7914942895364858,
          0.791494248659504,
          0.7914942398730658,
          0.7914942331740458,
          0.79149428009337,
          0.7914942647974682,
          0.7914942013757849,
          0.79149429202132,
          0.7914942236352234,
          0.7914942258233055,
          0.7914941411767231,
          0.7914942433576467,
          0.9406463149862535,
          0.9406462556478566,
          0.9406462228649862,
          0.940646226704135,
          0.940646344573467,
          0.9406460825984795,
          0.9406462615675144,
          0.9406464162326198,
          0.9406462064467864,
          0.9406463975466374,
          0.940646306108418,
          0.9406462975063338,
          0.940646274043769,
          0.9406462672807325,
          0.9406462621255652,
          0.9406463105938347,
          0.9406462533738156,
          0.9406461262482597,
          0.9406462751471512,
          0.940646282010384,
          0.940646158713498,
          0.940646260856868,
          0.9406463032545527,
          0.9406462575005998,
          0.9406462575006003,
          0.9406463032545523,
          0.9406462608568676,
          0.9406462578607592,
          0.9406462820103836,
          0.9406462751471509,
          0.9406462248683712,
          0.9406462533738151,
          0.9406462124925516,
          0.9406461643316766,
          0.9406462672807321,
          0.9406463711314943,
          0.940646297506333,
          0.9406463061084174,
          0.9406462059148654,
          0.940646111106928,
          0.9406463213927855,
          0.9406462615675142,
          0.940646176371379,
          0.9406463445734665,
          0.9406462267041344,
          0.9406462228649871,
          0.9406462556478566,
          0.9406463149862528,
          1.081775747931273,
          1.0817757599912428,
          1.0817757077249905,
          1.0817757872229148,
          1.0817758371813135,
          1.0817756773970955,
          1.0817759061165089,
          1.0817758159299613,
          1.081775738989414,
          1.08177562599974,
          1.0817757378658448,
          1.0817758747898112,
          1.0817757298121096,
          1.0817758268938726,
          1.081775825733824,
          1.0817759135831293,
          1.0817757874498204,
          1.0817757109047832,
          1.0817758372693844,
          1.0817757546495859,
          1.0817757798440528,
          1.0817756866662762,
          1.0817757656394724,
          1.0817757776819843,
          1.0817758948560203,
          1.0817756485072803,
          1.0817758037149148,
          1.0817757798440528,
          1.081775871407187,
          1.0817758372693835,
          1.0817758272093951,
          1.0817756714307438,
          1.0817759135831295,
          1.0817757103995285,
          1.0817758268938726,
          1.0817757298121085,
          1.0817757607508969,
          1.0817758514063094,
          1.0817756259997393,
          1.0817758514410962,
          1.0817758159299609,
          1.0817757948664812,
          1.0817757880076977,
          1.0817757272338389,
          1.0817756779607446,
          1.08177570772499,
          1.0817758678223677,
          1.0817757479312724,
          1.215512913419117,
          1.2155128864323237,
          1.2155128726279243,
          1.2155129300867014,
          1.215512952297065,
          1.2155129377391787,
          1.215512885905679,
          1.2155130763416988,
          1.215513062316901,
          1.2155129753237746,
          1.2155131704235784,
          1.2155129406398253,
          1.215512889239735,
          1.2155129942467684,
          1.21551288279583,
          1.2155129118796093,
          1.2155129976727173,
          1.2155130290665617,
          1.2155130189222978,
          1.2155129866240342,
          1.2155131062886113,
          1.215513045550682,
          1.2155130511616663,
          1.215512879507445,
          1.2155130143713666,
          1.2155130511616665,
          1.215513045550682,
          1.2155129717114566,
          1.2155129866240342,
          1.215513018922298,
          1.215513029066561,
          1.215512997672717,
          1.2155129118796093,
          1.2155128827958301,
          1.215512994246768,
          1.2155128892397347,
          1.2155129406398257,
          1.2155130397219298,
          1.2155129753237741,
          1.2155130623169008,
          1.2155129475608257,
          1.215512885905679,
          1.215512937739178,
          1.2155129522970647,
          1.2155129300867016,
          1.2155128726279238,
          1.215512886432323,
          1.215512913419117,
          1.3424241202790497,
          1.3424241222365574,
          1.3424240762811612,
          1.3424241329570217,
          1.3424241138061839,
          1.342424098791036,
          1.3424240225107653,
          1.3424241301078652,
          1.3424239851741084,
          1.3424240941819994,
          1.3424240337535938,
          1.3424240856701624,
          1.3424240851393736,
          1.3424240337667452,
          1.342424126399841,
          1.3424240241685546,
          1.3424240753453445,
          1.3424242859614761,
          1.3424240303900836,
          1.342424036980768,
          1.3424241332125004,
          1.3424240122716584,
          1.342424157638284,
          1.3424240244516779,
          1.3424240244516774,
          1.3424241576382836,
          1.3424240122716586,
          1.3424241332125009,
          1.342424036980768,
          1.3424240303900832,
          1.3424241346676078,
          1.3424240753453438,
          1.3424240241685548,
          1.3424241263998404,
          1.3424240337667452,
          1.3424240851393727,
          1.342424085670162,
          1.342424033753593,
          1.3424240941819994,
          1.3424239851741084,
          1.3424241301078654,
          1.3424240225107646,
          1.3424240987910352,
          1.3424241138061834,
          1.3424238485168958,
          1.3424240762811608,
          1.3424241222365565,
          1.3424241202790492,
          1.4630183138869253,
          1.4630184830635244,
          1.4630185434653549,
          1.4630184334815537,
          1.4630183550771676,
          1.463018484395088,
          1.4630185107668034,
          1.4630184592507511,
          1.463018562875929,
          1.4630186383545172,
          1.4630184314254895,
          1.4630184689978787,
          1.4630184419118901,
          1.4630185464713723,
          1.4630185160780373,
          1.4630184761463383,
          1.4630184689274468,
          1.4630184736579621,
          1.463018425650033,
          1.4630184031635876,
          1.463018475022075,
          1.4630185441780073,
          1.463018357907921,
          1.4630185350909057,
          1.4630185350909055,
          1.4630183579079215,
          1.4630185441780075,
          1.4630184750220752,
          1.463018403163587,
          1.4630184256500331,
          1.4630184736579617,
          1.4630184689274466,
          1.463018476146338,
          1.4630185160780373,
          1.463018546471372,
          1.4630184419118895,
          1.4630184689978787,
          1.4630184314254893,
          1.4630186383545172,
          1.4630185628759291,
          1.4630184592507511,
          1.463018510766803,
          1.4630184843950877,
          1.4630183550771674,
          1.4630184334815528,
          1.4630185434653544,
          1.463018483063524,
          1.4630184692916008,
          1.5777565913657605,
          1.5777564069875953,
          1.5777564315227903,
          1.5777565193141196,
          1.5777564590598783,
          1.577756527542262,
          1.5777566410273716,
          1.5777565501506785,
          1.5777565818172263,
          1.5777564180114858,
          1.5777567402192214,
          1.5777565478728053,
          1.577756441904267,
          1.577756482375197,
          1.5777565723231508,
          1.5777564807652897,
          1.5777564211933206,
          1.5777565234998507,
          1.5777566673665047,
          1.5777564986473571,
          1.5777565646885132,
          1.5777564662601855,
          1.5777565466158867,
          1.5777564068504946,
          1.5777564068504952,
          1.5777565466158863,
          1.577756466260186,
          1.577756564688513,
          1.5777564986473573,
          1.5777566673665042,
          1.57775652349985,
          1.5777564211933208,
          1.5777564807652893,
          1.57775657232315,
          1.5777566659099045,
          1.5777564419042664,
          1.5777565478728053,
          1.5777565588646614,
          1.5777565985389495,
          1.5777565818172257,
          1.577756550150678,
          1.577756641027371,
          1.5777565275422618,
          1.5777562833221692,
          1.5777565193141192,
          1.5777564315227894,
          1.5777565794114334,
          1.5777565913657599,
          1.6870544964846725,
          1.6870544857294798,
          1.6870544023482086,
          1.687054553460499,
          1.6870544168782742,
          1.6870543787732757,
          1.687054429611955,
          1.6870545706408926,
          1.6870544507202077,
          1.6870543720239715,
          1.6870545436713489,
          1.687054511933213,
          1.6870543728437735,
          1.687054411782718,
          1.6870545313682932,
          1.6870544730870662,
          1.6870544472130629,
          1.6870545553740146,
          1.6870545062238156,
          1.6870545466629565,
          1.6870544658882827,
          1.687054524387019,
          1.6870545505374652,
          1.6870543563242488,
          1.6870544583507407,
          1.687054448546274,
          1.6870545243870188,
          1.6870545677035205,
          1.6870546483380866,
          1.6870545062238158,
          1.6870545553740146,
          1.6870544472130624,
          1.687054573865375,
          1.6870543304215841,
          1.687054411782718,
          1.6870545723886277,
          1.6870545119332134,
          1.6870543457577214,
          1.6870545690414045,
          1.687054450720207,
          1.6870545706408921,
          1.6870544296119547,
          1.6870543787732752,
          1.6870544168782735,
          1.6870545534604986,
          1.6870542128841166,
          1.687054673961727,
          1.6870544964846723,
          1.7912903857128355,
          1.7912905923652636,
          1.791290527395404,
          1.7912906095840286,
          1.7912903596329137,
          1.7912904898522157,
          1.791290445652975,
          1.7912905114210105,
          1.79129037704839,
          1.791290646453897,
          1.7912905325242274,
          1.7912903311486832,
          1.791290503048359,
          1.7912906214739746,
          1.791290255095443,
          1.7912904154345888,
          1.791290541099745,
          1.7912905840005722,
          1.7912903799884738,
          1.7912905491302202,
          1.791290535915015,
          1.7912904921293644,
          1.7912904105619787,
          1.7912904651229447,
          1.7912905755634787,
          1.7912905209646164,
          1.7912904921293644,
          1.791290425701278,
          1.7912905491302205,
          1.7912905997407669,
          1.7912904743477696,
          1.791290541099745,
          1.7912904154345883,
          1.791290363868295,
          1.7912904046491596,
          1.7912905030483592,
          1.7912904387454816,
          1.7912904253803592,
          1.791290646453896,
          1.7912905893558884,
          1.79129051142101,
          1.7912904456529752,
          1.7912904898522153,
          1.7912905673779804,
          1.7912904030894128,
          1.7912905273954025,
          1.7912903884844171,
          1.7912905882357397,
          1.8908080069989648,
          1.8908080996396115,
          1.8908080850533482,
          1.8908080612560891,
          1.890808042907342,
          1.890807762256579,
          1.8908081597923498,
          1.8908079253357406,
          1.8908081509586072,
          1.8908081785942548,
          1.8908078938397312,
          1.890808117995545,
          1.8908078699074296,
          1.8908082089265608,
          1.8908079735802374,
          1.8908081144882771,
          1.890808224568913,
          1.8908081961973329,
          1.8908078945999787,
          1.8908081259292713,
          1.8908080556301303,
          1.8908081789173696,
          1.8908079669464246,
          1.8908081294406913,
          1.8908081294406915,
          1.890808085653008,
          1.8908081789173696,
          1.8908079371248632,
          1.8908080075843232,
          1.8908080127454412,
          1.8908083141047378,
          1.8908081069374296,
          1.8908078798512722,
          1.8908080905496059,
          1.8908080923414856,
          1.8908081022408163,
          1.8908081179955443,
          1.8908080090720678,
          1.890808063875409,
          1.890808150958606,
          1.8908079253357404,
          1.8908080467832957,
          1.8908079870312056,
          1.890807819423264,
          1.8908078391067544,
          1.8908080850533475,
          1.8908078802808417,
          1.89080822490762,
          1.985920639175903,
          1.9859208271184237,
          1.9859206145815418,
          1.9859207805002288,
          1.985920714089,
          1.9859208062293554,
          1.9859208167750078,
          1.9859207384682018,
          1.9859207130297611,
          1.9859204534880632,
          1.9859207452186687,
          1.985920903102818,
          1.9859207600335453,
          1.9859205850232824,
          1.985920746204576,
          1.9859207373640626,
          1.9859208279029912,
          1.9859205869369583,
          1.9859207939403873,
          1.9859205621167277,
          1.985920637463229,
          1.9859205095418162,
          1.9859208290227703,
          1.985920755687635,
          1.9859207556876346,
          1.9859207021257925,
          1.9859207631649678,
          1.9859206374632281,
          1.9859205621167275,
          1.9859207939403871,
          1.9859207129875949,
          1.9859207021445981,
          1.9859208627909384,
          1.9859207462045765,
          1.9859204603733664,
          1.9859207600335451,
          1.985920779374393,
          1.9859207452186682,
          1.9859206988327005,
          1.9859207130297611,
          1.9859206169757255,
          1.9859205750555156,
          1.9859206860288994,
          1.9859204750567754,
          1.985920661691999,
          1.9859206145815411,
          1.9859208271184237,
          1.9859208722928696,
          2.07691431747348,
          2.0769142153252824,
          2.0769143998511272,
          2.0769144042172876,
          2.076914156173185,
          2.0769140203818997,
          2.0769143269869246,
          2.076914238007038,
          2.07691447813313,
          2.076914143460347,
          2.076914367164687,
          2.076914316490143,
          2.0769140912804103,
          2.076914377175634,
          2.0769143573571793,
          2.076914119787105,
          2.0769145661790986,
          2.0769142297215173,
          2.0769143780860526,
          2.0769143530737306,
          2.0769142678826276,
          2.0769140854738537,
          2.0769143059697077,
          2.0769142227159607,
          2.0769142227159616,
          2.0769140360331817,
          2.0769142203521893,
          2.0769142678826276,
          2.0769143530737306,
          2.0769143780860526,
          2.0769142297215173,
          2.076914298640674,
          2.076914253207135,
          2.076914224326729,
          2.0769143771756333,
          2.0769142234149505,
          2.0769144481207915,
          2.076914236073468,
          2.0769141434603466,
          2.0769143482217447,
          2.076914238007038,
          2.0769144555937253,
          2.0769141482934717,
          2.076914156173184,
          2.076914404217287,
          2.0769142741780624,
          2.0769143402065264,
          2.0769140693350208,
          2.164050771879955,
          2.1640507745987945,
          2.164050958447805,
          2.164050769387626,
          2.164050876419209,
          2.1640509340993823,
          2.1640510836273172,
          2.164050903002307,
          2.1640508019408133,
          2.164050831367702,
          2.1640507079352584,
          2.1640510952271717,
          2.1640508566818295,
          2.1640508462334447,
          2.164051016527565,
          2.1640509985753607,
          2.164050834659237,
          2.164050868982858,
          2.1640509215714,
          2.1640508750498233,
          2.1640508378639627,
          2.1640508767894646,
          2.1640510300001132,
          2.164050888224671,
          2.164051031187233,
          2.1640508870847297,
          2.1640508767894646,
          2.1640508378639627,
          2.164051017542692,
          2.1640512060909014,
          2.164050727001344,
          2.164050834659237,
          2.1640509985753607,
          2.164051016527564,
          2.1640508462334447,
          2.1640509966273367,
          2.1640509558099685,
          2.1640509856383954,
          2.1640511078678175,
          2.164050801940814,
          2.164050766056821,
          2.164050947381746,
          2.164050934099382,
          2.164050741660618,
          2.1640507693876256,
          2.164051091614206,
          2.164050774598794,
          2.1640507718799546,
          2.2475705138617337,
          2.247570802741924,
          2.2475706741574895,
          2.2475707346656453,
          2.247570632189058,
          2.2475706317917585,
          2.2475706585275717,
          2.2475704652740864,
          2.247570678481207,
          2.2475706645495652,
          2.24757043916302,
          2.247570715933458,
          2.247570590620283,
          2.24757080286526,
          2.2475706757288134,
          2.2475706572177776,
          2.247570572545995,
          2.2475705412170397,
          2.247570555055828,
          2.2475704991287597,
          2.2475706221879523,
          2.2475705011050326,
          2.2475704081009904,
          2.2475705697044925,
          2.247570418921497,
          2.2475707095685657,
          2.247570350469515,
          2.247570622187953,
          2.2475706494218404,
          2.247570555055828,
          2.2475708407363437,
          2.247570572545995,
          2.247570657217777,
          2.247570675728813,
          2.2475706547191634,
          2.2475705906202834,
          2.2475704217660786,
          2.2475707321494554,
          2.247570518684354,
          2.2475706784812064,
          2.2475707542798435,
          2.247570514755758,
          2.247570345772339,
          2.247570632189058,
          2.247570593266433,
          2.2475706741574895,
          2.247570523371728,
          2.2475707914486565,
          2.3276941362646957,
          2.3276940904740906,
          2.3276941059194325,
          2.3276941510693097,
          2.327694064753491,
          2.3276941854340714,
          2.3276940363338197,
          2.3276944641720796,
          2.327693888924642,
          2.3276941081447653,
          2.3276944008995404,
          2.327694134957654,
          2.32769420080211,
          2.327694269201676,
          2.3276943634144636,
          2.327694269024434,
          2.3276941879792243,
          2.327693983848893,
          2.327694149018455,
          2.327694094940397,
          2.327694061259179,
          2.327694188530725,
          2.3276943723459285,
          2.3276942728437673,
          2.327694272843767,
          2.3276942139264998,
          2.3276941885307245,
          2.327694061259179,
          2.327694094940396,
          2.327693991309488,
          2.3276939838488926,
          2.3276941879792235,
          2.327694269024434,
          2.32769420719628,
          2.327694113471104,
          2.327694045602672,
          2.327694289583825,
          2.3276940928750505,
          2.3276941081447644,
          2.327693888924642,
          2.3276941602875834,
          2.3276940363338197,
          2.327694185434072,
          2.327694214318572,
          2.3276941510693088,
          2.3276941059194325,
          2.32769409047409,
          2.3276941362646957,
          2.404624386625634,
          2.404624174080861,
          2.4046245446633696,
          2.4046244406923987,
          2.404624523431325,
          2.4046244162805634,
          2.4046241345976638,
          2.4046242887989946,
          2.4046242118940286,
          2.404624213442868,
          2.4046243448274796,
          2.4046245892688534,
          2.4046242433908755,
          2.4046240598426483,
          2.4046245030990274,
          2.4046244604332125,
          2.4046245407833995,
          2.404624650222076,
          2.4046245038698437,
          2.4046241434582325,
          2.404624457016043,
          2.4046240480641528,
          2.4046243841321164,
          2.4046241713507723,
          2.4046243373724314,
          2.4046243841321164,
          2.404624213927256,
          2.4046244570160424,
          2.404624143458233,
          2.404624338636453,
          2.4046243203796536,
          2.4046243762241706,
          2.4046241321363317,
          2.404624503099027,
          2.404624386212679,
          2.404624406025813,
          2.4046244272277004,
          2.4046241834223134,
          2.4046243741714317,
          2.4046243719070213,
          2.404624448059147,
          2.404624134597664,
          2.404624100981204,
          2.404624523431325,
          2.4046242847809407,
          2.404624234665392,
          2.404624482200949,
          2.404624386625634,
          2.4785484036061094,
          2.4785483969294466,
          2.478548592627747,
          2.4785485788860555,
          2.4785484432179254,
          2.4785484888501164,
          2.47854877554491,
          2.4785484801350526,
          2.478548585091698,
          2.4785487632011716,
          2.4785483936752355,
          2.4785484537896285,
          2.4785486940384702,
          2.478548500008311,
          2.4785484584050232,
          2.47854851929689,
          2.4785487028740185,
          2.478548782543064,
          2.4785486523936267,
          2.4785486967720574,
          2.4785486014062865,
          2.4785487516405196,
          2.4785486886932677,
          2.4785485048293734,
          2.4785486782626522,
          2.478548688693267,
          2.478548578370793,
          2.478548774512922,
          2.4785486967720574,
          2.478548652393627,
          2.4785486102450274,
          2.4785487028740185,
          2.478548519296891,
          2.478548629432544,
          2.4785483295019386,
          2.47854869403847,
          2.4785486231152127,
          2.4785483936752355,
          2.478548763201171,
          2.478548752322914,
          2.478548313681489,
          2.478548444266756,
          2.478548488850116,
          2.478548607124842,
          2.478548415893103,
          2.4785485926277464,
          2.4785483969294466,
          2.478548563688042,
          2.549639594410019,
          2.5496397833565623,
          2.549639294932515,
          2.549639764045879,
          2.549639459924647,
          2.54963958079379,
          2.5496393574559892,
          2.5496395058621744,
          2.5496396821517147,
          2.5496395419260995,
          2.549639478255792,
          2.5496394351536167,
          2.549639462962621,
          2.5496395750152265,
          2.5496394218662486,
          2.5496395673652446,
          2.549639379465672,
          2.5496395557444647,
          2.5496394639450237,
          2.5496396735456868,
          2.5496392788966196,
          2.5496395176939872,
          2.549639458251832,
          2.549639616485849,
          2.549639435783029,
          2.5496396388985367,
          2.5496393371593555,
          2.549639278896619,
          2.549639673545687,
          2.549639284078474,
          2.549639376209186,
          2.549639200314573,
          2.5496393886502022,
          2.5496396000945114,
          2.5496395750152256,
          2.5496394629626207,
          2.5496394351536167,
          2.5496393024548496,
          2.5496393668444464,
          2.549639333510311,
          2.5496395058621744,
          2.5496393574559892,
          2.549639408987995,
          2.5496394599246464,
          2.5496392541826443,
          2.549639463914493,
          2.5496396153756296,
          2.549639594410019,
          2.618057191346379,
          2.618056801174755,
          2.6180569520187804,
          2.61805692197192,
          2.61805687400307,
          2.6180568401747486,
          2.6180569297558027,
          2.6180570029582286,
          2.61805706088206,
          2.6180569184004536,
          2.618056965195408,
          2.6180569261135593,
          2.6180569860810805,
          2.6180569067874635,
          2.618056977368104,
          2.6180571229843252,
          2.6180567414685223,
          2.6180569637503206,
          2.6180571430506525,
          2.6180567321565418,
          2.6180568048639445,
          2.61805689110568,
          2.618056859809937,
          2.6180565551923998,
          2.6180565551923998,
          2.6180566720393146,
          2.6180568911056805,
          2.618056804863945,
          2.6180567321565418,
          2.6180569560800917,
          2.6180569637503197,
          2.6180567414685214,
          2.61805730877374,
          2.618056606788067,
          2.618056906787463,
          2.6180568019408375,
          2.6180569261135593,
          2.6180567823964345,
          2.6180567363399043,
          2.618056879602834,
          2.6180568225014267,
          2.6180569297558023,
          2.618056840174748,
          2.61805669624148,
          2.618056921971919,
          2.6180567762247824,
          2.6180569759395467,
          2.6180570176384785,
          2.6839494228708407,
          2.6839492066080446,
          2.6839493076534158,
          2.683948992615757,
          2.6839491823729857,
          2.683949189720254,
          2.683949318457083,
          2.6839490485790876,
          2.6839491191763285,
          2.6839491340888957,
          2.683949467095144,
          2.683949216318733,
          2.6839490789979843,
          2.683949111622719,
          2.6839493258419234,
          2.6839491388507897,
          2.683948939436472,
          2.6839489641471106,
          2.683949124543442,
          2.683949219588164,
          2.683949342848339,
          2.6839493164446373,
          2.6839490923850864,
          2.683949152739377,
          2.683949152739376,
          2.6839488976362995,
          2.683949316444638,
          2.683949342848339,
          2.683949219588164,
          2.683949124543442,
          2.6839489641471097,
          2.6839489394364717,
          2.6839489461287314,
          2.6839493258419234,
          2.6839493032707145,
          2.683948887963666,
          2.683949406690264,
          2.6839492774339053,
          2.6839491340888957,
          2.6839487429664057,
          2.6839490485790884,
          2.6839493184570826,
          2.6839491897202534,
          2.6839491823729853,
          2.6839489926157576,
          2.6839493076534158,
          2.6839492066080437,
          2.6839492425266678
         ],
         "z": [
          45.227907052796624,
          45.22791440563882,
          45.22790848152593,
          45.22790986430475,
          45.227913203683386,
          45.22790690533773,
          45.22791683152897,
          45.22790401582132,
          45.22790489402814,
          45.2279154047129,
          45.22791437013646,
          45.22790457120992,
          45.227906941914426,
          45.22790658458497,
          45.22791453555776,
          45.22790664726553,
          45.22790991971156,
          45.227903206303175,
          45.227914149157456,
          45.22790541763172,
          45.22790661414808,
          45.227914079951,
          45.227904846135196,
          45.22790641439424,
          45.22790641439424,
          45.227904846135196,
          7.801284843696793,
          7.604551430277853,
          7.481640382158782,
          7.396501006294013,
          7.336229730936916,
          7.297765290500659,
          7.2764783149842325,
          7.272456463006733,
          7.287308993834037,
          7.322239889353099,
          7.385076092014176,
          7.491274575282325,
          7.710899918266888,
          45.22790489402814,
          45.22790401582132,
          45.22790683839975,
          45.22790690533773,
          45.227913203683386,
          45.227903304849946,
          45.22790848152593,
          45.22790467799645,
          45.227913499141515,
          39.701066848933195,
          39.70106520488493,
          39.701065850431036,
          39.70106332703174,
          39.70106489552024,
          39.70106467430466,
          39.70106724617591,
          39.70106484323779,
          39.70106801413985,
          39.70106576742292,
          39.701063150746464,
          39.701064965684395,
          39.7010659362958,
          39.7010648123663,
          39.70106491547445,
          39.70106771893514,
          39.70106281285048,
          39.70106649307132,
          39.70106655834483,
          39.70106431794653,
          39.701061000549856,
          39.70106500097452,
          39.70106405747012,
          39.701063913289374,
          39.701063913289374,
          39.70106405747012,
          7.865137939641682,
          7.667266463398487,
          7.543968328349617,
          7.45889950047356,
          7.398332975266786,
          7.36085692801282,
          7.340071929935655,
          7.337988177260964,
          7.354310870714631,
          7.392930941273034,
          7.459988680452269,
          7.576882514335086,
          7.835798399086054,
          39.701064630260966,
          39.70106484323779,
          39.7010672461759,
          39.701068009964885,
          39.70106489552023,
          39.70106332703174,
          39.70106585043104,
          39.70106520488493,
          39.7010668489332,
          35.37789001497488,
          35.377889207529975,
          35.37788844117518,
          35.3778844979289,
          35.3778833449117,
          35.37788404251367,
          35.377882375608664,
          35.37789157308896,
          35.37788529642211,
          35.37788613509207,
          35.37788473178068,
          35.3778843898129,
          35.37788448747441,
          35.377884325136336,
          35.37788356148896,
          35.377886128797655,
          35.37787968252898,
          35.377884884058886,
          35.37788229349479,
          35.37788972180776,
          35.377881748931635,
          35.37788491689632,
          35.37788640309642,
          35.37788343761707,
          35.377883437617065,
          35.377886403096426,
          7.9300353525675344,
          7.731040960533585,
          7.60733392756582,
          7.522366446049058,
          7.462321691835139,
          7.425047058836133,
          7.404809983602313,
          7.404725674819809,
          7.422585782989417,
          7.465017465614114,
          7.537958501596428,
          7.665064350232173,
          7.997606924898635,
          35.37788529642211,
          35.37788479370856,
          35.37788574891064,
          35.37788404251368,
          35.377883344911695,
          35.3778844979289,
          35.37788514013188,
          35.377885926042005,
          35.37788675356403,
          31.903777876611933,
          31.90378002064879,
          31.90377507290634,
          31.90377899601976,
          31.90378022877637,
          31.903779824451703,
          31.903775254494782,
          31.903777795567983,
          31.903775603953367,
          31.903781790105327,
          31.903776662392932,
          31.903776869749237,
          31.903777357322717,
          31.903775829352718,
          31.903780221216554,
          31.903781128529978,
          31.903780117092023,
          31.9037796252476,
          31.90377621070362,
          31.903778492878928,
          31.903779117189906,
          31.903779715549597,
          31.903780474739985,
          31.903776707625365,
          31.903780260892525,
          31.90377692259082,
          7.9960017211929335,
          7.796031236851398,
          7.671783377363272,
          7.586938548891306,
          7.5274615110743195,
          7.4903513343076895,
          7.471326219624565,
          7.4726841027167605,
          7.492473575180618,
          7.538521273365434,
          7.6175812406714485,
          7.755343663108672,
          31.903778348763517,
          31.903779030153913,
          31.903777795567976,
          31.90377864807587,
          31.903779824451703,
          31.903776870683433,
          31.90377899601976,
          31.903778392946005,
          31.90378002064879,
          31.90377787661194,
          29.05098120071524,
          29.050980766497005,
          29.05098250305872,
          29.050982893673442,
          29.050983840220184,
          29.050979616866726,
          29.05098094963899,
          29.05098153853134,
          29.0509821578939,
          29.05098085702759,
          29.050980265478834,
          29.05098286370562,
          29.0509791173819,
          29.050982810486275,
          29.050978933770676,
          29.050983711557716,
          29.050983360452115,
          29.05098021280471,
          29.05098075486515,
          29.050979881548827,
          29.050980668931196,
          29.05098034122802,
          29.050981130609507,
          29.050979691160748,
          29.050979691160748,
          29.050981130609514,
          8.06309839010725,
          7.862855888958789,
          7.737656522264192,
          7.652609649348297,
          7.593724714495034,
          7.556809540179566,
          7.539394495277449,
          7.541900671126202,
          7.564809999349137,
          7.613497297312567,
          7.69888769604791,
          7.852566384806897,
          29.05098085702759,
          29.0509821578939,
          29.05097810831267,
          29.05098094963899,
          29.050976221335162,
          29.050983840220184,
          29.050982893673442,
          29.050982503058723,
          29.050980766497005,
          29.050981200715242,
          26.666493262736772,
          26.666490347437467,
          26.666493321546945,
          26.666492386466146,
          26.66648964771451,
          26.666491289610686,
          26.666489168682595,
          26.66649358451142,
          26.66649080209567,
          26.666493352324707,
          26.666492068962214,
          26.66649111290115,
          26.666489250588644,
          26.666490731562043,
          26.666491555867342,
          26.666493919978784,
          26.666492375944628,
          26.666491916556176,
          26.66648689420336,
          26.666489865315956,
          26.666492452187185,
          26.666494147360314,
          26.66649173237482,
          26.666490186868714,
          26.666491985723543,
          26.66649173237482,
          8.131294813091696,
          7.930878345596475,
          7.805174606100515,
          7.7194351845092,
          7.661169818957163,
          7.624510739530436,
          7.608730150976112,
          7.612409006148212,
          7.638551639775679,
          7.6903744450564115,
          7.782138645158035,
          7.9540537431037865,
          26.666491611490507,
          26.66648906910017,
          26.66649358451142,
          26.666490884799114,
          26.666492996725875,
          26.666491345480296,
          26.66649069837777,
          26.66648996534071,
          26.66649201526758,
          26.666493262736772,
          24.64375116295882,
          24.64375009738821,
          24.643747042595777,
          24.64374639772464,
          24.64374764329649,
          24.643748964051163,
          24.643749290513007,
          24.643750415235278,
          24.64375046034839,
          24.643749409138756,
          24.643746006635425,
          24.643750459550752,
          24.643747816371157,
          24.643749414276698,
          24.64374732021767,
          24.64374833466358,
          24.643747624862307,
          24.64374863617097,
          24.64374545325595,
          24.643750010896007,
          24.643749103818138,
          24.643747791738594,
          24.643749754374742,
          24.643746529946323,
          24.643748339342263,
          24.64374794556928,
          8.200674145724738,
          8.000040342056371,
          7.873884082663338,
          7.787421566177811,
          7.729800156493786,
          7.693381520618717,
          7.679348838057644,
          7.68426787679447,
          7.713735454482837,
          7.770566775319622,
          7.870543906884981,
          8.061133813524616,
          24.643747658756226,
          24.643748717933654,
          24.64375041523528,
          24.643745839989496,
          24.64374724793464,
          24.64374593667723,
          24.643748094515185,
          24.643748729246774,
          24.643748421167032,
          24.64375116295882,
          22.90622312207779,
          22.906222614768943,
          22.906224748567453,
          22.90622188474477,
          22.906225027551173,
          22.906225021362154,
          22.906226992544685,
          22.906223195796255,
          22.90622280884064,
          22.90622454542023,
          22.906222057466827,
          22.906223707722617,
          22.906222938099386,
          22.906223349269702,
          22.90622307849881,
          22.906224020239616,
          22.9062231690545,
          22.906221876421576,
          22.906224353218676,
          22.90622341558123,
          22.906224210248254,
          22.906224480266193,
          22.906223761833886,
          22.906223503844885,
          22.906223503844885,
          22.906223761833882,
          8.27125461492116,
          8.070467899439738,
          7.9437790444524525,
          7.856629886791711,
          7.799698378379782,
          7.763912135634672,
          7.751244396870039,
          7.758018631704145,
          7.790416628407982,
          7.852458977524957,
          7.9609460196640445,
          8.178907902257881,
          22.90622454542023,
          22.90622280884064,
          22.906223195796258,
          22.90622525851014,
          22.906221571862467,
          22.90622331244184,
          22.906220179610713,
          22.906224748567453,
          22.906222614768943,
          22.90622312207779,
          21.397582039773923,
          21.397582523840683,
          21.3975836270967,
          21.397583456582737,
          21.397581636280968,
          21.397581396321648,
          21.397581278508035,
          21.39758233880361,
          21.39758326682916,
          21.397582434054954,
          21.397581782856044,
          21.39758367750659,
          21.397582291339884,
          21.397583546137632,
          21.397584012012565,
          21.397580097419763,
          21.397582848421845,
          21.397583887528803,
          21.39758091839493,
          21.397583499424762,
          21.397582294954354,
          21.397582012090616,
          21.39758150226889,
          21.39758298712961,
          21.39758298712961,
          21.397581502268885,
          8.343057779518253,
          8.142111992571774,
          8.014948806698325,
          7.927578117030466,
          7.8708798838004395,
          7.836369269510735,
          7.82456723508135,
          7.834017271040137,
          7.868632371725498,
          7.936099824805982,
          8.05348024412977,
          8.308313900423686,
          21.397582434054957,
          21.397581506739435,
          21.397582338803613,
          21.39758302092277,
          21.397581396321655,
          21.397581636280968,
          21.397583456582737,
          21.3975836270967,
          21.3975791399618,
          21.39758203977392,
          20.075383391272183,
          20.07538373101789,
          20.075382314133996,
          20.075384089715413,
          20.075381743954413,
          20.075381743866053,
          20.07538228556582,
          20.07538217170997,
          20.075382920529215,
          20.07538205177314,
          20.075382243312582,
          20.075381020853307,
          20.075381766936733,
          20.075381513678614,
          20.075383815190776,
          20.075382801159634,
          20.075383356936484,
          20.075379624221135,
          20.075382558321326,
          20.075381829228345,
          20.075382529644692,
          20.07538157586009,
          20.075382499470116,
          20.075380863138268,
          20.07538270157594,
          20.075380661651813,
          8.416108530386397,
          8.215055524879153,
          8.087380797945158,
          8.000186937652282,
          7.943339017407347,
          7.91016487185883,
          7.899237781297984,
          7.9115227612792,
          7.948452764254455,
          8.021532939140881,
          8.150546042278384,
          8.458217862016976,
          20.07538205177314,
          20.07538292052921,
          20.075382171709965,
          20.075382285565816,
          20.07538174386605,
          20.07538174395441,
          20.07538408971541,
          20.075382314133996,
          20.075383731017894,
          20.075383391272183,
          18.907075026844527,
          18.907075845768894,
          18.90707633212819,
          18.90707402924543,
          18.90707301251637,
          18.90707387897954,
          18.907073933859696,
          18.907072705715265,
          18.907074094710136,
          18.907074299544607,
          18.907074496526064,
          18.90707407045961,
          18.907072695505637,
          18.907074276069892,
          18.90707457902729,
          18.907074161066838,
          18.907076888613293,
          18.907075556762734,
          18.90707405320643,
          18.90707480125501,
          18.907075236622944,
          18.907073468735923,
          18.907073960907276,
          18.9070728687455,
          18.907072868745498,
          18.907073960907276,
          8.490443825548182,
          8.289313895547163,
          8.161143026737912,
          8.07415628988702,
          8.017152270823377,
          7.985382098257427,
          7.975381804469407,
          7.9905633252142225,
          8.03183780603818,
          8.10993957257176,
          8.252704250422822,
          8.710002476397623,
          18.907076084059987,
          18.907074094710136,
          18.907074472917046,
          18.907073933859696,
          18.907073878979542,
          18.907073012516367,
          18.907074029245432,
          18.90707461500271,
          18.90707413964514,
          18.907075026844527,
          17.86726993803984,
          17.86727078448678,
          17.86727041210851,
          17.8672705380642,
          17.867270730354193,
          17.867266858777167,
          17.867270691136575,
          17.8672715826642,
          17.867268273761123,
          17.86726944828539,
          17.86727086639398,
          17.86726802309953,
          17.86726916124211,
          17.86727031532626,
          17.867269989998825,
          17.86726765462429,
          17.867269538300178,
          17.86727053691604,
          17.867269071795924,
          17.86726734223102,
          17.867267834395726,
          17.86726976262833,
          17.86726917542589,
          17.867270180741322,
          17.867270180741322,
          17.86726917542589,
          8.57478883826499,
          8.364933554283482,
          8.236296585514175,
          8.149480266234471,
          8.092372001256413,
          8.062030188239811,
          8.05330577528013,
          8.071202883012276,
          8.11697250150478,
          8.202174208377894,
          8.35743014203155,
          17.867269066377013,
          17.867269448285395,
          17.86727005714411,
          17.86726980826345,
          17.867270691136575,
          17.86726861399316,
          17.867270730354193,
          17.86726880350943,
          17.86726868838112,
          17.867267359288558,
          17.867269938039836,
          16.93587496247593,
          16.93587724244105,
          16.935876349859694,
          16.935874316782616,
          16.935874456700926,
          16.935876375171464,
          16.935874358102552,
          16.935873541626858,
          16.93587438133862,
          16.93587641436347,
          16.935874917795832,
          10.56148255192693,
          10.561466686146009,
          10.561472516274113,
          10.561478346402216,
          10.561484176530321,
          16.93587687042515,
          16.935876586379806,
          16.935874730823272,
          16.93587500847569,
          16.935877460826823,
          16.93587486195436,
          16.93587702717209,
          16.935873698566496,
          16.935875561658946,
          16.935875164724248,
          16.93587486195436,
          16.935875601592045,
          16.93587686515196,
          8.254263246580015,
          8.17983899500491,
          8.146201146234604,
          8.139297042623717,
          8.161482686811809,
          8.226640572732737,
          16.935875234582642,
          16.935873817375615,
          16.93587491779583,
          16.93587281665382,
          16.93587438133862,
          16.935873541626854,
          16.93587435810255,
          16.935872851724778,
          16.93587445670093,
          16.935874316782616,
          16.935874619970154,
          16.93587552379879,
          16.935874962475925,
          16.096773836542127,
          16.09677059872051,
          16.096771774663374,
          16.096770839495232,
          16.096771051026572,
          16.096773636465322,
          10.038183602781661,
          10.038181629554307,
          10.038179656326951,
          10.038177683099597,
          10.03819740578127,
          10.038210382540996,
          10.038208409313642,
          10.038206436086288,
          10.038204462858932,
          10.038202489631576,
          10.038200516404222,
          10.038198543176868,
          16.096773887814077,
          16.096771075902264,
          16.09677077740485,
          16.096770411045974,
          16.0967711975406,
          16.096770784640814,
          16.096770784640814,
          16.096771197540605,
          16.096770411045974,
          16.09677077740485,
          16.096772939640005,
          16.09677202729607,
          16.096772446681985,
          16.09677097173938,
          16.096771441660106,
          16.096771581622214,
          16.096770222844707,
          16.09677071764702,
          16.096771502391388,
          16.09677137615072,
          16.09677103654505,
          16.09677096797466,
          16.096771167786926,
          16.096772656756855,
          16.09677186871289,
          16.096771051026572,
          16.096770839495235,
          16.096771774663377,
          16.09677059872051,
          16.09677041134391,
          15.336892200117022,
          15.336891829750185,
          15.33689199712444,
          15.336892829796625,
          15.336892037260085,
          15.336892178014448,
          9.86268313264189,
          9.575881674925066,
          9.564325463235704,
          9.5643355558636,
          9.564330698504417,
          9.564319095223285,
          9.5643142378641,
          9.564324330492,
          9.564334423119895,
          9.564329565760708,
          9.564339658388604,
          9.56433480102942,
          9.598131162406604,
          9.686408238788985,
          15.33689314952002,
          15.336893587030254,
          15.336891110508178,
          15.336892236531561,
          15.336894113317417,
          15.336892048571643,
          15.336893587030254,
          15.336892213098682,
          15.33689261180774,
          15.336890903290406,
          15.336892300368262,
          15.336892285647131,
          15.336891391045018,
          15.33689125366997,
          15.336891627316774,
          15.336891106593365,
          15.336891482176707,
          15.336891059102626,
          15.336893528784646,
          15.33689135700962,
          15.336890895830123,
          15.33689214253582,
          15.336892178014448,
          15.336890274445132,
          15.336891077807378,
          15.33689199712444,
          15.336890100376682,
          15.336892200117022,
          14.645521213236826,
          14.645523982012804,
          14.645521252336065,
          14.645521317073866,
          14.645521362463803,
          14.645521578359084,
          10.068157902003524,
          9.498980579628755,
          9.168250725138856,
          9.133172117582301,
          9.133182787158798,
          9.133193456735295,
          9.13318243040277,
          9.137092847009738,
          9.194715580313712,
          9.27961385165838,
          9.383286474281276,
          9.501787473739498,
          9.624377715451386,
          9.750795950014341,
          14.645521749761919,
          14.645521059383052,
          14.645519990117934,
          14.645520784389563,
          14.645520784389563,
          14.645520931159123,
          14.64552105938305,
          14.645521749761917,
          14.645520514680703,
          14.645521102163308,
          14.64552304855241,
          14.64552064798436,
          14.645521458886689,
          14.64552091512008,
          14.645522626419078,
          14.64552146201331,
          14.645521813349024,
          14.645521650263518,
          14.645521487284967,
          14.645520455133367,
          14.645521468808072,
          14.645521922342612,
          14.645521578359084,
          14.645521362463805,
          14.645521317073868,
          14.645521252336065,
          14.645522247978262,
          14.645521213236828,
          14.013795401488768,
          14.01379515409613,
          14.013794584281271,
          14.013796115442759,
          14.013796148050254,
          14.013795799588014,
          10.282381027284858,
          9.68942509944284,
          9.16114010255572,
          8.8035832115505,
          8.827356107163205,
          8.911403772171834,
          9.011860250266423,
          9.122083964808295,
          9.23501540957113,
          9.35077992147748,
          9.469476303009266,
          9.59123955329738,
          9.716175220745681,
          9.844418304485064,
          14.013794850404805,
          14.013795157995183,
          14.013794748306314,
          14.013793420239056,
          14.013793420239054,
          14.013794748306314,
          14.013795157995185,
          14.013794850404805,
          14.013794527511672,
          14.013794365183795,
          14.01379390766647,
          14.013794746129333,
          14.013792878761645,
          14.013794414205163,
          14.013793916591618,
          14.013793766496738,
          14.013793688230413,
          14.013794224462803,
          14.013795563741489,
          14.01379639163258,
          14.01379367589396,
          14.013795014184266,
          14.01379401677042,
          14.013793489785776,
          14.01379435426446,
          14.013792834433332,
          14.013794284991382,
          14.013792812058359,
          13.43431178807925,
          13.434313616607742,
          13.434313326754115,
          13.434313301690887,
          13.434313396506369,
          13.434311972165407,
          13.434312374750933,
          9.887699699154766,
          9.338170408723137,
          8.855960657635022,
          8.875915596355362,
          8.982805905810059,
          9.092312787420022,
          9.204496490380729,
          9.31949201382307,
          9.437405355398043,
          9.558341165015237,
          9.682419941065602,
          9.809746782705853,
          9.94048748753533,
          13.434312739461847,
          13.434314075033873,
          13.434311840700055,
          13.43431376450438,
          13.43431376450438,
          13.434311840700055,
          13.434314075033873,
          13.434312739461847,
          13.434312723285343,
          13.434312540722594,
          13.434313669358838,
          13.434312893009116,
          13.434314358899742,
          13.434312534623881,
          13.434313523573788,
          13.434313388326064,
          13.434312854548681,
          13.434313325018552,
          13.434312060854406,
          13.434312936260264,
          13.434313378816142,
          13.434313273308842,
          13.434311972165409,
          13.43431339650637,
          13.434313301690889,
          13.434313326754115,
          13.434313616607742,
          13.43431178807925,
          12.900852625550737,
          12.900852378534411,
          12.900852214972577,
          12.900852632092903,
          12.900854170480228,
          12.90085136463891,
          12.900851698405795,
          10.094211740434742,
          9.52217130981881,
          9.011483087244704,
          8.953947833005737,
          9.062729228371511,
          9.174203293569395,
          9.288444778534807,
          9.405559231671603,
          9.525667151370738,
          9.648888586776016,
          9.775329086291304,
          9.905153998268792,
          10.038453471878128,
          12.900852330025842,
          12.900853707937515,
          12.900852788446983,
          12.900851022673786,
          12.90085197111493,
          12.900852788446985,
          12.900852760515745,
          12.900852330025842,
          12.9008530379415,
          12.900852716904115,
          12.900852012053768,
          12.900852350054414,
          12.9008520331378,
          12.900851717617025,
          12.900854195082562,
          12.900852103274925,
          12.900851909727093,
          12.900852275061313,
          12.900852216716713,
          12.900851778801867,
          12.900853579896818,
          12.900851698405797,
          12.90085136463891,
          12.900852391043722,
          12.900851747941097,
          12.90085221497258,
          12.900853251063694,
          12.900851759052987,
          12.40813864790178,
          12.40813828369677,
          12.408138520631086,
          12.408138675566496,
          12.408138039823488,
          12.40813877956855,
          12.408139025532142,
          10.309554060669234,
          9.71357816009678,
          9.182717846079873,
          9.033489423053762,
          9.144075569941654,
          9.257577966417218,
          9.373908481102921,
          9.493203011623937,
          9.615597006358298,
          9.741150265254333,
          9.870058935132693,
          10.002397765928793,
          10.138362904463273,
          12.408139875355912,
          12.408139229597499,
          12.408137631524074,
          12.408139717153933,
          12.4081387670065,
          12.408138581329514,
          12.408138280474942,
          12.408139875355914,
          12.40813873104763,
          12.408137718563435,
          12.40813950699197,
          12.408139848735155,
          12.408136905243937,
          12.408137607697237,
          12.408139626853002,
          12.408139687144876,
          12.408138935401535,
          12.408138956575558,
          12.40813970415489,
          12.408140218746144,
          12.408139327191419,
          12.408139025532144,
          12.40813877956855,
          12.408138039823488,
          12.408138675566496,
          12.408138520631086,
          12.408137409839537,
          12.40813864790178,
          11.951679001343889,
          11.951677531071493,
          11.951678275807891,
          11.951678382020093,
          11.951678447012597,
          11.951679244282303,
          11.951677423663593,
          10.534288698776255,
          9.912829119695704,
          9.36059495532329,
          9.11831487979432,
          9.226921477444472,
          9.342483003666162,
          9.460979094996144,
          9.582514850591137,
          9.707210768842089,
          9.835239393270285,
          9.966625785318284,
          10.101600381065362,
          10.240292332214747,
          11.951677678267098,
          11.951678292235837,
          11.951678857289858,
          11.951677669255218,
          11.951677669255218,
          11.951678857289858,
          11.951678292235837,
          11.951678627730914,
          11.951678551586335,
          11.951679362615858,
          11.951678239659934,
          11.95167853185322,
          11.951679209334978,
          11.95167850931035,
          11.951679377825796,
          11.951678043122454,
          11.951677831322256,
          11.951678673816247,
          11.951677877205992,
          11.951677269444549,
          11.95167741604952,
          11.951677423663595,
          11.951677448900453,
          11.951677554754905,
          11.951677495376348,
          11.951677394946218,
          11.951676656147523,
          11.951678132500904,
          11.527609477835895,
          11.527608589786329,
          11.527608293977043,
          11.52760782594909,
          11.527608112769258,
          11.527609327897508,
          11.527608359840249,
          10.769032993935918,
          10.120412037247098,
          9.545490978176705,
          9.21101097981788,
          9.311267849374246,
          9.428949653031824,
          9.549687418682923,
          9.673510597054568,
          9.800630734201631,
          9.931092230838216,
          10.065106183772054,
          10.202778141407014,
          10.344273452095287,
          11.52760871412918,
          11.527607483544706,
          11.52760878724171,
          11.527609320555673,
          11.527609320555674,
          11.52760878724171,
          11.527608435063822,
          11.52760871412918,
          11.527607862798872,
          11.527607538584501,
          11.527608912005116,
          11.52760877938688,
          11.527608889626263,
          11.52760822519605,
          11.527608480883204,
          11.52760824996382,
          11.527608449265024,
          11.527609301294225,
          11.527609219117634,
          11.527607376773625,
          11.527608929004115,
          11.527607456027143,
          11.527609327897508,
          11.52760900587827,
          11.52760782594909,
          11.527608293977043,
          11.527607714059735,
          11.527609477835895,
          11.13260167045621,
          11.132601192913686,
          11.132601617224458,
          11.132602436520921,
          11.132603025949534,
          11.132601931953381,
          11.13260247459689,
          11.132602176920066,
          10.336898054228392,
          9.737834972219353,
          9.312413479538009,
          9.397160883433655,
          9.517069860672411,
          9.640071895047939,
          9.7662676964325,
          9.895827451709893,
          10.028880312583352,
          10.16556217667805,
          10.306007593877728,
          10.4503982102631,
          11.132603441574219,
          11.132602773922827,
          11.132601354296236,
          11.132602834669196,
          11.132602834669196,
          11.132601354296236,
          11.132601821715637,
          11.132602490398579,
          11.132602115874965,
          11.132600835897263,
          11.132601014735123,
          11.132602384609266,
          11.132601944001541,
          11.132601358455053,
          11.132602052097479,
          11.132602236359945,
          11.132601420644816,
          11.132602039030068,
          11.132601827536922,
          11.132601040002701,
          11.132603086381595,
          11.132601570194165,
          11.132601032816082,
          11.132601238593697,
          11.132601548483631,
          11.132601617224458,
          11.132600316650784,
          11.132601670456209,
          10.76376844255185,
          10.763768211151186,
          10.763768282412034,
          10.763768302444676,
          10.763767777449544,
          10.76376895330695,
          10.763768947110655,
          10.763767983487005,
          10.568314597020862,
          9.938080496824124,
          9.427049120158818,
          9.484662176559596,
          9.606814175860896,
          9.732158933275176,
          9.860816497946237,
          9.9929232167464,
          10.12861408880655,
          10.268024562504719,
          10.411350784661554,
          10.560000006443062,
          10.763767899853828,
          10.76376852022218,
          10.763768679931992,
          10.763768497346195,
          10.763768497346195,
          10.76376867993199,
          10.763768520222182,
          10.763768851372946,
          10.7637680105112,
          10.763767481291513,
          10.763769884695632,
          10.763767522752278,
          10.76376780601392,
          10.763768499334413,
          10.763768928322133,
          10.763767922946556,
          10.76376828653893,
          10.763769132014689,
          10.763768520347314,
          10.763767860641087,
          10.763767983487005,
          10.763768042412687,
          10.763769852734363,
          10.763767777449544,
          10.763768302444676,
          10.763768282412034,
          10.763768211151186,
          10.76376844255185,
          10.418591486489486,
          10.418591888952752,
          10.418592573092669,
          10.418592382340618,
          10.418590869309538,
          10.418592996534082,
          10.418591388311873,
          10.418592546137019,
          10.418592743265833,
          10.146737096531554,
          9.569096618587722,
          9.573802976467663,
          9.698289494742573,
          9.82602946957308,
          9.957204097792744,
          10.091918927805429,
          10.23226072861276,
          10.418593020480959,
          10.418590863275474,
          10.418592749774092,
          10.418591970248077,
          10.418593281534472,
          10.418593040999935,
          10.418592590043287,
          10.418591636455462,
          10.418593040999934,
          10.418593281534472,
          10.418591970248077,
          10.418591799626656,
          10.418591811716615,
          10.418593020480957,
          10.418591677451177,
          10.418591450929007,
          10.418592860422796,
          10.418592230933454,
          10.418590921132282,
          10.418592272374681,
          10.418592139743806,
          10.418591736361801,
          10.418592743265833,
          10.418592546137019,
          10.418592293009842,
          10.418592097106668,
          10.418591763272318,
          10.418591494023827,
          10.418591690590526,
          10.418591888952754,
          10.418591486489486,
          10.094865401741016,
          10.09486582252317,
          10.09486494418821,
          10.094865146712012,
          10.094865120683124,
          10.094865315673626,
          10.09486546215368,
          10.094865645489644,
          10.094864678495766,
          10.094864858221147,
          9.762210935044788,
          9.664644430847613,
          9.791496715811727,
          9.924591204626404,
          10.094864899671048,
          10.094865010118918,
          10.094865529869216,
          10.094864079077945,
          10.09486543398454,
          10.094864638994032,
          10.094866062741746,
          10.09486547676825,
          10.094864385536189,
          10.09486630267353,
          10.094865349431425,
          10.094865338432948,
          10.09486547676825,
          10.094867013917385,
          10.094863689188594,
          10.094865433984538,
          10.094864079077945,
          10.094865529869214,
          10.094865010118918,
          10.094863961607587,
          10.09486606464649,
          10.094864924485751,
          10.094864499109349,
          10.094864863027375,
          10.094864858221149,
          10.094864678495766,
          10.094864736028114,
          10.094865462153678,
          10.094865315673625,
          10.094865120683124,
          10.094865146712012,
          10.09486494418821,
          10.09486494626027,
          10.094864531586865,
          9.790650830878036,
          9.790648682955338,
          9.7906495833258,
          9.790650623759042,
          9.790650405764326,
          9.790651058947425,
          9.79064858019611,
          9.790650104328245,
          9.790649726928136,
          9.790649463131707,
          9.790650417517186,
          9.79065016806278,
          9.790650323986743,
          9.790649324598851,
          9.790650060048394,
          9.790649778837885,
          9.790651481875678,
          9.790649979948178,
          9.790651836180741,
          9.790650943870029,
          9.790649438317379,
          9.790650249950524,
          9.790650514665108,
          9.79065018706947,
          9.79065113962126,
          9.790650514665108,
          9.790650249950524,
          9.790650388807178,
          9.790650943870027,
          9.790649941337202,
          9.790650925341023,
          9.79064959579135,
          9.790649778837885,
          9.790649122642815,
          9.790649324598851,
          9.790650323986743,
          9.790650168062783,
          9.790649494871037,
          9.790649463131707,
          9.790649726928137,
          9.790651013190214,
          9.79064858019611,
          9.79065016038951,
          9.79064951265531,
          9.79064973627996,
          9.790648701645038,
          9.790648682955336,
          9.790650830878036,
          9.504233456534203,
          9.504233462558531,
          9.50423406818052,
          9.504234868681642,
          9.504234339486667,
          9.504233555489039,
          9.504232827635501,
          9.504234576108148,
          9.504233522997763,
          9.504234103082974,
          9.504233381328243,
          9.504233094966075,
          9.504234364871113,
          9.50423319275518,
          9.504233653873406,
          9.504234117160074,
          9.504233906422632,
          9.50423346944646,
          9.504233585907135,
          9.504233599104202,
          9.50423436285504,
          9.504233594820398,
          9.504235451597648,
          9.504233480405045,
          9.504233480405043,
          9.504234500422008,
          9.504233594820398,
          9.504233413391228,
          9.504233599104204,
          9.504233585907137,
          9.50423441382972,
          9.504233906422632,
          9.504234117160072,
          9.504233653873408,
          9.504234125917975,
          9.504233435253722,
          9.504234020761468,
          9.504233381328245,
          9.504234103082974,
          9.504232610217294,
          9.504233668143304,
          9.504232827635501,
          9.50423355548904,
          9.504234339486668,
          9.504233982037897,
          9.504233187318846,
          9.504233462558531,
          9.504233456534202,
          9.234099505839184,
          9.234100061442874,
          9.234100181044969,
          9.234099275744242,
          9.234100073582036,
          9.234099912589636,
          9.234099755970432,
          9.234099934422623,
          9.234099387030502,
          9.234099465185738,
          9.234099567694178,
          9.234099120060474,
          9.234100538618348,
          9.23410014459889,
          9.234099440957124,
          9.234099741662774,
          9.234100438218338,
          9.234100060413425,
          9.23410018426587,
          9.234100852604,
          9.234099717917132,
          9.234100663197543,
          9.23409871075385,
          9.234099052258006,
          9.234099052258008,
          9.23409966055929,
          9.234100663197543,
          9.234100666018119,
          9.234100852604001,
          9.23410018426587,
          9.234101003455589,
          9.234099497509408,
          9.23409880359931,
          9.234099440957122,
          9.234100144598893,
          9.234099610280213,
          9.234100044592306,
          9.234099567694178,
          9.234099465185738,
          9.234099387030502,
          9.234099934422625,
          9.234099755970433,
          9.234099016050799,
          9.234100073582036,
          9.234099275744242,
          9.23409930127187,
          9.23409831372841,
          9.234099505839184,
          8.978896643050568,
          8.978896076638602,
          8.97889576371121,
          8.978895800357623,
          8.978896925473974,
          8.978894424803642,
          8.978896133144431,
          8.978897609493158,
          8.978895606992022,
          8.978897431126967,
          8.978896558307595,
          8.978896476196791,
          8.978896252235948,
          8.978896187679695,
          8.978896138471276,
          8.978896601122944,
          8.978896054931848,
          8.978894841460631,
          8.978896262768233,
          8.978896328280914,
          8.978895151356092,
          8.978896126360981,
          8.978896531066155,
          8.978896094323883,
          8.978896094323881,
          8.978896531066155,
          8.978896126360983,
          8.978896097761767,
          8.978896328280912,
          8.978896262768231,
          8.978895782834428,
          8.978896054931848,
          8.978895664701605,
          8.978895204984159,
          8.978896187679695,
          8.97889717898242,
          8.978896476196791,
          8.978896558307596,
          8.9788956019146,
          8.978894696929743,
          8.978896704203834,
          8.978896133144431,
          8.978895319908592,
          8.978896925473975,
          8.978895800357623,
          8.97889576371121,
          8.978896076638602,
          8.978896643050568,
          8.737419502521794,
          8.737419599929247,
          8.737419177778742,
          8.737419819877365,
          8.737420223387511,
          8.73741893282267,
          8.737420780171778,
          8.737420051741971,
          8.737419430299093,
          8.737418517690184,
          8.737419421224105,
          8.737420527148451,
          8.737419356174708,
          8.737420140296646,
          8.737420130927013,
          8.7374208404791,
          8.737419821710063,
          8.737419203461691,
          8.737420224098848,
          8.737419556785092,
          8.737419760278868,
          8.73741900768913,
          8.737419645549563,
          8.737419742816005,
          8.73742068922168,
          8.737418699481857,
          8.737419953081977,
          8.737419760278868,
          8.737420499827257,
          8.737420224098848,
          8.737420142845096,
          8.737418884632909,
          8.737420840479098,
          8.737419199380788,
          8.737420140296646,
          8.737419356174707,
          8.737419606064917,
          8.737420338281707,
          8.737418517690184,
          8.737420338562682,
          8.737420051741973,
          8.737419881613866,
          8.737419826216,
          8.73741933535022,
          8.737418937375224,
          8.737419177778744,
          8.73742047087295,
          8.737419502521796,
          8.5085903939338,
          8.508590205026245,
          8.50859010839545,
          8.50859051060689,
          8.508590666079435,
          8.508590564174229,
          8.508590201339734,
          8.508591534391876,
          8.508591436218287,
          8.5085908272664,
          8.508592192965025,
          8.508590584478759,
          8.508590224678127,
          8.50859095972736,
          8.508590179570794,
          8.508590383157248,
          8.508590983709002,
          8.50859120346591,
          8.50859113245607,
          8.50859090636822,
          8.508591744020258,
          8.508591318854757,
          8.508591358131646,
          8.508590156552096,
          8.508591100599546,
          8.508591358131648,
          8.508591318854757,
          8.508590801980176,
          8.508590906368221,
          8.508591132456068,
          8.50859120346591,
          8.508590983709,
          8.508590383157246,
          8.508590179570792,
          8.50859095972736,
          8.508590224678127,
          8.50859058447876,
          8.50859127805349,
          8.5085908272664,
          8.508591436218289,
          8.508590632925765,
          8.508590201339736,
          8.508590564174229,
          8.508590666079437,
          8.50859051060689,
          8.50859010839545,
          8.508590205026245,
          8.508590393933801,
          8.29144309584117,
          8.29144310793166,
          8.291442824089508,
          8.29144317414629,
          8.291443055861702,
          8.291442963121085,
          8.291442491978238,
          8.291443156548562,
          8.291442261369477,
          8.291442934653508,
          8.291442561419238,
          8.2914428820804,
          8.291442878801993,
          8.29144256150047,
          8.29144313364606,
          8.291442502217526,
          8.291442818309461,
          8.291444119173804,
          8.291442540644615,
          8.291442581351786,
          8.291443175724252,
          8.2914424287367,
          8.29144332658938,
          8.291442503966227,
          8.291442503966229,
          8.291443326589382,
          8.291442428736698,
          8.291443175724254,
          8.291442581351784,
          8.291442540644615,
          8.291443184711682,
          8.291442818309463,
          8.291442502217528,
          8.29144313364606,
          8.29144256150047,
          8.291442878801995,
          8.2914428820804,
          8.291442561419238,
          8.291442934653508,
          8.291442261369477,
          8.291443156548564,
          8.291442491978238,
          8.291442963121085,
          8.291443055861704,
          8.291441417310223,
          8.291442824089506,
          8.29144310793166,
          8.29144309584117,
          8.085101208322468,
          8.085102143245777,
          8.085102477045366,
          8.085101869240148,
          8.085101435952753,
          8.085102150604419,
          8.085102296342844,
          8.085102011648875,
          8.085102584314331,
          8.085103001432845,
          8.08510185787769,
          8.085102065514581,
          8.08510191582885,
          8.08510249365757,
          8.085102325694404,
          8.085102105019224,
          8.085102065125348,
          8.085102091267673,
          8.085101825960693,
          8.085101701693496,
          8.085102098806193,
          8.085102480983714,
          8.08510145159639,
          8.085102430765518,
          8.085102430765517,
          8.08510145159639,
          8.085102480983712,
          8.08510209880619,
          8.085101701693494,
          8.085101825960693,
          8.085102091267672,
          8.085102065125348,
          8.085102105019223,
          8.085102325694406,
          8.08510249365757,
          8.08510191582885,
          8.08510206551458,
          8.08510185787769,
          8.085103001432845,
          8.085102584314331,
          8.085102011648875,
          8.085102296342843,
          8.085102150604419,
          8.085101435952755,
          8.085101869240148,
          8.085102477045366,
          8.085102143245777,
          8.085102067137782,
          7.8887829568287895,
          7.888782034937961,
          7.888782157613935,
          7.888782596570583,
          7.888782295299379,
          7.888782637711297,
          7.888783205136842,
          7.888782750753378,
          7.888782909086116,
          7.888782090057415,
          7.8887837010960915,
          7.888782739364013,
          7.8887822095213185,
          7.888782411875971,
          7.888782861615738,
          7.888782403826436,
          7.888782105966589,
          7.88878261749924,
          7.888783336832511,
          7.888782493236773,
          7.888782823442554,
          7.888782331300918,
          7.8887827330794185,
          7.8887820342524595,
          7.88878203425246,
          7.88878273307942,
          7.888782331300916,
          7.888782823442552,
          7.888782493236773,
          7.88878333683251,
          7.88878261749924,
          7.888782105966589,
          7.888782403826436,
          7.888782861615737,
          7.888783329549511,
          7.888782209521319,
          7.8887827393640135,
          7.888782794323294,
          7.888782992694736,
          7.888782909086115,
          7.888782750753377,
          7.888783205136843,
          7.888782637711298,
          7.888781416610833,
          7.888782596570583,
          7.888782157613936,
          7.888782897057157,
          7.8887829568287895,
          7.701770527430012,
          7.7017704783302205,
          7.701770097676595,
          7.70177078753705,
          7.701770164009501,
          7.701769990051898,
          7.701770222141523,
          7.70177086596928,
          7.701770318505283,
          7.701769959239856,
          7.701770742847447,
          7.701770597955963,
          7.70176996298243,
          7.701770140747181,
          7.7017706866813285,
          7.701770420614858,
          7.701770302494406,
          7.701770796272662,
          7.70177057189132,
          7.701770756504791,
          7.7017703877508445,
          7.701770654810291,
          7.701770774192764,
          7.701769887567213,
          7.701770353340326,
          7.701770308580804,
          7.701770654810292,
          7.701770852559539,
          7.70177122067386,
          7.701770571891322,
          7.701770796272662,
          7.701770302494407,
          7.701770880689745,
          7.7017697693159155,
          7.701770140747181,
          7.701770873948074,
          7.701770597955962,
          7.701769839328718,
          7.7017708586672695,
          7.701770318505284,
          7.701770865969282,
          7.701770222141523,
          7.701769990051899,
          7.701770164009499,
          7.7017707875370505,
          7.7017692327318255,
          7.701771337651351,
          7.701770527430013,
          7.5234196199938985,
          7.523420487934096,
          7.523420215060683,
          7.52342056025291,
          7.523419510458227,
          7.523420057379295,
          7.523419871742485,
          7.523420147968232,
          7.523419583603228,
          7.523420715106356,
          7.523420236601742,
          7.5234193908244595,
          7.523420112803098,
          7.5234206101906835,
          7.523419071400849,
          7.523419744825263,
          7.52342027261892,
          7.523420452802393,
          7.523419595951581,
          7.523420306346916,
          7.523420250843054,
          7.523420066943321,
          7.523419724360301,
          7.523419953516356,
          7.5234204173666015,
          7.523420188051379,
          7.523420066943322,
          7.523419787945357,
          7.523420306346916,
          7.5234205189112116,
          7.523419992260624,
          7.523420272618921,
          7.523419744825263,
          7.523419528246828,
          7.5234196995264595,
          7.523420112803096,
          7.523419842731013,
          7.523419786597499,
          7.523420715106357,
          7.523420475294721,
          7.523420147968233,
          7.523419871742485,
          7.523420057379294,
          7.52342038298751,
          7.5234196929755255,
          7.523420215060682,
          7.523419631634541,
          7.523420470590099,
          7.353142249440409,
          7.35314260970959,
          7.353142552985232,
          7.353142460440337,
          7.353142389084097,
          7.353141297664463,
          7.353142843636906,
          7.353141931861203,
          7.353142809283462,
          7.353142916755426,
          7.353141809376723,
          7.3531426810937734,
          7.353141716306659,
          7.353143034714392,
          7.353142119478691,
          7.353142667454402,
          7.353143095545766,
          7.353142985211841,
          7.353141812333243,
          7.353142711947157,
          7.353142438561607,
          7.353142918011985,
          7.35314209368053,
          7.35314272560268,
          7.35314272560268,
          7.353142555317245,
          7.353142918011985,
          7.353141977707793,
          7.353142251716802,
          7.353142271787818,
          7.35314344374064,
          7.353142638089997,
          7.353141754977159,
          7.35314257435957,
          7.353142581327994,
          7.353142619825388,
          7.3531426810937734,
          7.353142257502479,
          7.3531424706265796,
          7.35314280928346,
          7.353141931861202,
          7.353142404157252,
          7.353142171788014,
          7.353141519979352,
          7.353141596526262,
          7.353142552985231,
          7.353141756647712,
          7.35314309686296,
          7.190402314257571,
          7.190402994739109,
          7.19040222520902,
          7.190402825949094,
          7.1904025854946445,
          7.190402919106279,
          7.19040295728881,
          7.190402673764167,
          7.1904025816594705,
          7.190401641939529,
          7.190402698205515,
          7.190403269855021,
          7.1904027518455855,
          7.190402118187735,
          7.190402701775179,
          7.190402669766425,
          7.190402997579785,
          7.190402125116565,
          7.190402874611738,
          7.19040203525021,
          7.190402308056507,
          7.190401844892772,
          7.190403001634159,
          7.190402736110393,
          7.190402736110393,
          7.190402542179584,
          7.190402763183496,
          7.190402308056509,
          7.1904020352502105,
          7.190402874611738,
          7.190402581506799,
          7.190402542247673,
          7.190403123898218,
          7.190402701775178,
          7.190401666869075,
          7.1904027518455855,
          7.190402821872792,
          7.190402698205515,
          7.1904025302563195,
          7.19040258165947,
          7.190402233877618,
          7.190402082097545,
          7.190402483897731,
          7.190401720033143,
          7.190402395781366,
          7.19040222520902,
          7.1904029947391095,
          7.19040315830176,
          7.03470978499081,
          7.03470943900498,
          7.034710064011871,
          7.034710078800481,
          7.0347092386511,
          7.034708778712876,
          7.034709817213766,
          7.034709515830281,
          7.034710329160592,
          7.034709195591491,
          7.0347099532997355,
          7.034709781660152,
          7.034709018852994,
          7.034709987207786,
          7.034709920080762,
          7.034709115407928,
          7.034710627380806,
          7.034709487766422,
          7.034709990291459,
          7.034709905572306,
          7.034709617021795,
          7.034708999185623,
          7.0347097460264205,
          7.034709464037925,
          7.034709464037925,
          7.0347088317252835,
          7.0347094560316,
          7.034709617021794,
          7.034709905572306,
          7.034709990291459,
          7.034709487766422,
          7.0347097212022724,
          7.034709567314483,
          7.034709469493752,
          7.034709987207785,
          7.034709466405469,
          7.034710227505899,
          7.0347095092810905,
          7.03470919559149,
          7.034709889138162,
          7.034709515830281,
          7.034710252817449,
          7.034709211961752,
          7.034709238651098,
          7.034710078800482,
          7.034709638345043,
          7.034709861989841,
          7.034708944521833,
          6.885616092345303,
          6.885616100996158,
          6.885616685970283,
          6.885616084415165,
          6.8856164249702,
          6.885616608498026,
          6.885617084268729,
          6.885616509552788,
          6.885616187993492,
          6.885616281624496,
          6.885615888884905,
          6.885617121177354,
          6.885616362169449,
          6.8856163289245895,
          6.885616870769516,
          6.885616813648866,
          6.8856162920975645,
          6.885616401309088,
          6.885616568636262,
          6.8856164206130686,
          6.885616302294418,
          6.88561642614829,
          6.885616913636717,
          6.88561646253304,
          6.885616917413918,
          6.88561645890595,
          6.885616426148289,
          6.8856163022944195,
          6.885616873999467,
          6.885617473925588,
          6.885615949549721,
          6.8856162920975645,
          6.885616813648866,
          6.885616870769515,
          6.8856163289245895,
          6.885616807450611,
          6.8856166775771666,
          6.885616772485794,
          6.885617161397594,
          6.885616187993492,
          6.885616073817153,
          6.885616650760092,
          6.885616608498028,
          6.885615996192867,
          6.885616084415164,
          6.885617109681558,
          6.88561610099616,
          6.885616092345304,
          6.742711541585194,
          6.742712408225764,
          6.742712022472462,
          6.74271220399693,
          6.742711896567167,
          6.742711895375269,
          6.742711975582708,
          6.742711395822251,
          6.742712035443613,
          6.7427119936486895,
          6.742711317489052,
          6.742712147800368,
          6.742711771860842,
          6.742712408595773,
          6.742712027186432,
          6.7427119716533275,
          6.74271171763798,
          6.742711623651112,
          6.7427116651674766,
          6.742711497386274,
          6.742711866563852,
          6.742711503315091,
          6.742711224302965,
          6.742711709113468,
          6.742711256764483,
          6.742712128705691,
          6.742711051408538,
          6.74271186656385,
          6.742711948265516,
          6.7427116651674766,
          6.7427125222090245,
          6.742711717637979,
          6.742711971653328,
          6.742712027186432,
          6.742711964157483,
          6.742711771860842,
          6.742711265298228,
          6.742712196448359,
          6.742711556053056,
          6.742712035443614,
          6.742712262839522,
          6.742711544267269,
          6.742711037317012,
          6.742711896567167,
          6.742711779799292,
          6.742712022472462,
          6.742711570115176,
          6.742712374345961,
          6.605618494805211,
          6.6056183648588975,
          6.6056184086902725,
          6.605618536818302,
          6.60561829186801,
          6.605618634339924,
          6.605618211217588,
          6.605619425353192,
          6.605617792894246,
          6.605618415005405,
          6.605619245795985,
          6.605618491096037,
          6.6056186779519255,
          6.6056188720588045,
          6.605619139419414,
          6.605618871555819,
          6.605618641562655,
          6.605618062273878,
          6.605618530998309,
          6.60561837753355,
          6.605618281951718,
          6.605618643127725,
          6.605619164765466,
          6.605618882394467,
          6.605618882394468,
          6.605618715196817,
          6.605618643127725,
          6.605618281951717,
          6.605618377533549,
          6.605618083445835,
          6.605618062273877,
          6.605618641562656,
          6.6056188715558175,
          6.605618696097542,
          6.6056184301206935,
          6.605618237521091,
          6.605618929900038,
          6.605618371672433,
          6.605618415005404,
          6.605617792894247,
          6.60561856297827,
          6.605618211217587,
          6.605618634339924,
          6.605618716309454,
          6.605618536818302,
          6.6056184086902725,
          6.6056183648588975,
          6.605618494805212,
          6.473988733222854,
          6.4739881609869245,
          6.473989158709064,
          6.473988878787221,
          6.4739891015458655,
          6.47398881306305,
          6.47398805468601,
          6.473988469843438,
          6.47398826279161,
          6.473988266961559,
          6.473988620689363,
          6.473989278800753,
          6.47398834759081,
          6.473987853422507,
          6.473989046805068,
          6.4739889319355655,
          6.473989148262994,
          6.473989442905582,
          6.473989048880339,
          6.473988078541389,
          6.473988922735492,
          6.473987821711175,
          6.473988726509537,
          6.4739881536366894,
          6.473988600618078,
          6.4739887265095355,
          6.473988268265682,
          6.473988922735492,
          6.473988078541388,
          6.473988604021212,
          6.47398855486829,
          6.473988705218915,
          6.473988048059349,
          6.473989046805066,
          6.473988732111053,
          6.473988785454107,
          6.4739888425361105,
          6.47398818613699,
          6.47398869969231,
          6.473988693595819,
          6.473988898620773,
          6.473988054686011,
          6.473987964180161,
          6.473989101545865,
          6.473988459025604,
          6.473988324099128,
          6.47398899054101,
          6.473988733222853,
          6.3475020092351535,
          6.34750199213638,
          6.347502493314954,
          6.347502458122819,
          6.347502110680046,
          6.347502227542977,
          6.347502961761348,
          6.347502205223909,
          6.347502474015317,
          6.347502930149334,
          6.3475019838024265,
          6.347502137753921,
          6.347502753025342,
          6.347502256118837,
          6.347502149573833,
          6.347502305516419,
          6.347502775652967,
          6.347502979683451,
          6.347502646373917,
          6.347502760025995,
          6.347502515796581,
          6.347502900542787,
          6.34750273933641,
          6.3475022684654645,
          6.34750271262386,
          6.3475027393364085,
          6.347502456803246,
          6.3475029591184535,
          6.347502760025995,
          6.347502646373917,
          6.347502538432382,
          6.347502775652967,
          6.347502305516419,
          6.347502587571144,
          6.347501819456177,
          6.347502753025344,
          6.347502571392612,
          6.347501983802426,
          6.347502930149334,
          6.347502902290385,
          6.347501778940394,
          6.347502113366076,
          6.347502227542976,
          6.347502530441662,
          6.347502040701844,
          6.347502493314954,
          6.3475019921363804,
          6.347502419201078,
          6.225864125884925,
          6.225864587266017,
          6.225863394602649,
          6.225864540112026,
          6.22586379749041,
          6.225864092635994,
          6.225863547276248,
          6.225863909663444,
          6.2258643401379015,
          6.225863997726517,
          6.225863842252508,
          6.225863737003011,
          6.22586380490872,
          6.225864078525546,
          6.225863704557112,
          6.225864059845358,
          6.225863601020821,
          6.225864031469033,
          6.225863807307611,
          6.225864319123184,
          6.225863355445227,
          6.225863938555079,
          6.225863793405631,
          6.22586417979102,
          6.225863738539953,
          6.225864234519678,
          6.225863497714699,
          6.225863355445227,
          6.225864319123184,
          6.225863368098593,
          6.2258635930689366,
          6.225863163558834,
          6.225863623448162,
          6.225864139765662,
          6.225864078525545,
          6.22586380490872,
          6.225863737003011,
          6.2258634129711385,
          6.225863570201547,
          6.225863488804243,
          6.225863909663442,
          6.225863547276246,
          6.225863673110212,
          6.225863797490412,
          6.225863295097151,
          6.225863807233061,
          6.225864177080021,
          6.225864125884923,
          6.108800113141544,
          6.10879920274109,
          6.108799554710483,
          6.108799484601139,
          6.108799372673825,
          6.108799293741074,
          6.108799502763533,
          6.108799673569195,
          6.108799808724801,
          6.10879947626772,
          6.10879958545595,
          6.108799494264966,
          6.108799634189183,
          6.108799449170743,
          6.108799613858903,
          6.1087999536300845,
          6.108799063426546,
          6.108799582084075,
          6.108800000451517,
          6.108799041698593,
          6.108799211349198,
          6.1087994125799145,
          6.108799339556512,
          6.10879862878226,
          6.10879862878226,
          6.108798901425063,
          6.1087994125799145,
          6.108799211349197,
          6.1087990416985924,
          6.108799564186876,
          6.108799582084075,
          6.108799063426547,
          6.1088003871387215,
          6.108798749172152,
          6.108799449170743,
          6.1087992045286175,
          6.108799494264966,
          6.108799158925006,
          6.108799051459771,
          6.108799385739941,
          6.108799252503323,
          6.108799502763533,
          6.108799293741074,
          6.108798957896781,
          6.108799484601138,
          6.108799144524486,
          6.1087996105256055,
          6.1087997078231115,
          5.996057221307192,
          5.996056738166901,
          5.996056963906561,
          5.996056260099026,
          5.996056684024749,
          5.996056700438859,
          5.9960569880424135,
          5.99605638512349,
          5.996056542840728,
          5.996056576156038,
          5.996057320106166,
          5.996056759860995,
          5.9960564530806,
          5.996056525965642,
          5.996057004540461,
          5.996056586794312,
          5.99605614129424,
          5.9960561964988575,
          5.996056554831089,
          5.996056767165041,
          5.996057042533518,
          5.996056983546527,
          5.996056482987953,
          5.996056617822007,
          5.996056617822006,
          5.996056047910878,
          5.996056983546525,
          5.996057042533517,
          5.99605676716504,
          5.996056554831089,
          5.996056196498857,
          5.9960561412942415,
          5.996056156245034,
          5.996057004540461,
          5.996056954115421,
          5.996056026301801,
          5.996057185159094,
          5.99605689639489,
          5.996056576156038,
          5.996055702371752,
          5.996056385123488,
          5.996056988042413,
          5.996056700438858,
          5.996056684024749,
          5.996056260099027,
          5.996056963906562,
          5.996056738166902,
          5.996056818410637
         ]
        },
        {
         "marker": {
          "color": "rgb(255, 0, 0)",
          "size": [
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5,
           5
          ],
          "symbol": "circle"
         },
         "mode": "markers",
         "opacity": 1,
         "type": "scatter3d",
         "x": [
          -20.244872680775632,
          -19.383391888130923,
          -18.52190537814871,
          -17.660421947014235,
          -16.798939189939546,
          -15.937452909499966,
          -15.07597227717632,
          -14.214484119258127,
          -13.353000492522591,
          -12.491519492730227,
          -11.63003512374937,
          -10.76854870743093,
          -9.90706533013363,
          -9.045581316917,
          -8.184098820719974,
          -7.322613457176324,
          -6.461129988530223,
          -5.59964515887563,
          -4.738162434673637,
          -3.8766776072255773,
          -3.0151937742765327,
          -2.1537101942833736,
          -1.2922258527467179,
          -0.43074196585136804,
          0.4307419658513787,
          1.292225852746725,
          1.3527035366878852,
          1.5024097737534914,
          1.6454899314938478,
          1.7850206391069525,
          1.9226047710586205,
          2.0593993303034104,
          2.1961949180352076,
          2.334053333115759,
          2.474103408771342,
          2.6176624940161926,
          2.7671035149697856,
          2.9268639042725964,
          3.113528696917542,
          13.353000492522597,
          14.214484119258133,
          15.075968946133255,
          15.937452909499969,
          16.798939189939546,
          17.660419385703314,
          18.521905378148713,
          19.38338771914134,
          20.244875566282396,
          -17.77095373237962,
          -17.01474223066497,
          -16.25853172922413,
          -15.502319965793342,
          -14.74610981833609,
          -13.989898980469263,
          -13.233689082058635,
          -12.477477522160447,
          -11.721267699412715,
          -10.965056259573947,
          -10.208844810191945,
          -9.452634515639138,
          -8.696423966998125,
          -7.940212962473257,
          -7.184002222800141,
          -6.427791916399025,
          -5.671580401835779,
          -4.915370137237401,
          -4.159159353731363,
          -3.402948370109705,
          -2.6467374000366597,
          -1.890526904808306,
          -1.1343161159277155,
          -0.37810537060275173,
          0.37810537060275706,
          1.1343161159277209,
          1.356163468832845,
          1.5069475528448724,
          1.651114574517184,
          1.7918123566671649,
          1.9304956269398925,
          2.068511573032612,
          2.206546459338166,
          2.3458127906061215,
          2.487327083014634,
          2.6326954078079283,
          2.7842394037873586,
          2.947414564814383,
          3.1438175085559954,
          11.721266700362763,
          12.477477522160449,
          13.233689082058634,
          13.989900155892395,
          14.746109818336096,
          15.502319965793351,
          16.25853172922414,
          17.01474223066497,
          17.77095373237963,
          -15.835817435274468,
          -15.161952517512844,
          -14.488087647338403,
          -13.814221565857949,
          -13.140356670967204,
          -12.466492472123864,
          -11.792627458536213,
          -11.118765922970816,
          -10.444899468467478,
          -9.771035218263522,
          -9.097170359600746,
          -8.42330580709831,
          -7.749441363922962,
          -7.075576865027266,
          -6.401712263507527,
          -5.727848230376761,
          -5.053982811789854,
          -4.38011908088348,
          -3.7062543355089783,
          -3.032390547583523,
          -2.3585254499287718,
          -1.684661186518868,
          -1.01079675437418,
          -0.3369322232153973,
          0.33693222321540084,
          1.0107967543741854,
          1.3596571991521853,
          1.5115428546951333,
          1.6568396620127344,
          1.798704516893602,
          1.93858201831023,
          2.0777954330845296,
          2.2170933407423483,
          2.3577913100732197,
          2.5007980712748266,
          2.648046804855087,
          2.8019415447655875,
          2.9685877789853476,
          3.1817709560508733,
          10.444899468467483,
          11.118763792308405,
          11.792628582970213,
          12.466492472123873,
          13.140356670967202,
          13.814221565857958,
          14.48808629548258,
          15.161951111160864,
          15.835815975404856,
          -14.280738668578675,
          -13.673048580278047,
          -13.065355506047355,
          -12.457666084160094,
          -11.849975513545509,
          -11.242284319092501,
          -10.634591751498256,
          -10.02690159289279,
          -9.419209940214806,
          -8.811520684886233,
          -8.203828284615323,
          -7.596137349940291,
          -6.988446468746877,
          -6.380755165870543,
          -5.773064992410613,
          -5.165374087476282,
          -4.557682873870288,
          -3.949991763125894,
          -3.3423003649308534,
          -2.7346095851039074,
          -2.1269186078126605,
          -1.5192276055023601,
          -0.9115365849925698,
          -0.30384549245357384,
          0.30384552629421613,
          0.9115364835025979,
          1.3632039211627611,
          1.5162092616712648,
          1.662665191271514,
          1.8057016481449208,
          1.9467971034839573,
          2.087227184068673,
          2.22788428778981,
          2.3700126161015564,
          2.514552597712201,
          2.663673763444331,
          2.820042391343094,
          2.990253501660449,
          8.811519734420404,
          9.419210951759728,
          10.026901592892791,
          10.634592882691962,
          11.24228431909251,
          11.849974266253849,
          12.457666084160099,
          13.065356865682652,
          13.673048580278055,
          14.280738668578682,
          -13.00377253746301,
          -12.450420328498716,
          -11.897069025062141,
          -11.34371712991058,
          -10.790365426367497,
          -10.237011864991128,
          -9.683660316546328,
          -9.130308483538421,
          -8.576956637092483,
          -8.023604236702855,
          -7.470252068265984,
          -6.916900681834669,
          -6.363547806664605,
          -5.810196562097255,
          -5.256843807063263,
          -4.7034926009188665,
          -4.150140480064585,
          -3.596788026347248,
          -3.0434360790811095,
          -2.49008398984704,
          -1.9367320445954146,
          -1.3833800162489531,
          -0.8300280323031277,
          -0.2766759970586712,
          0.27667599705867474,
          0.8300280323031313,
          1.3668273567400877,
          1.5209717747308222,
          1.6686273864538046,
          1.8128229457439673,
          1.9551792740097633,
          2.096849744086398,
          2.2388876001639533,
          2.3824337860747993,
          2.5287004185018067,
          2.679642926261515,
          2.8385419417138893,
          3.0133221989530625,
          8.023604236702857,
          8.576956637092486,
          9.1303074054697,
          9.68366031654633,
          10.237010668470491,
          10.7903654263675,
          11.343717129910585,
          11.897069025062148,
          12.45042032849872,
          13.003772537463018,
          -11.936430317605982,
          -11.428495863187482,
          -10.920563931681128,
          -10.412630360429635,
          -9.90469615486539,
          -9.396763597291386,
          -8.888829722894197,
          -8.380897983703587,
          -7.872963951094912,
          -7.365031497308729,
          -6.857097960590283,
          -6.349164550690748,
          -5.841230978700367,
          -5.333298146312406,
          -4.825365138680756,
          -4.317432348948945,
          -3.8094989108492294,
          -3.301565665859335,
          -2.7936319603451096,
          -2.2856991313127955,
          -1.7777661634791428,
          -1.2698330546362042,
          -0.7618997637821376,
          -0.2539665732082721,
          0.25396659034022484,
          0.7618997637821359,
          1.3705037822026598,
          1.5258155279097967,
          1.6746585157615812,
          1.8200876014016076,
          1.9636901365329686,
          2.1066484434645294,
          2.250109970902854,
          2.39511693341715,
          2.5431384659916945,
          2.69597584779375,
          2.857439107668796,
          3.0372961494104054,
          7.3650310165069035,
          7.8729634394486245,
          8.38089798370359,
          8.888830294933037,
          9.396764198846263,
          9.904696785464111,
          10.412629701271321,
          10.920562557234772,
          11.428496577971824,
          11.93643031760599,
          -11.031012425324423,
          -10.561607184594944,
          -10.092201169824936,
          -9.622796212444861,
          -9.153391981795835,
          -8.683987730189454,
          -8.214583096837668,
          -7.7451787019310885,
          -7.275773945436189,
          -6.8063688844287995,
          -6.336963258849106,
          -5.867559633226368,
          -5.398154283586061,
          -4.92874988285534,
          -4.459344753182243,
          -3.9899402065645777,
          -3.5205353749803274,
          -3.0511307835259274,
          -2.58172571415062,
          -2.1123214295053714,
          -1.642916606921208,
          -1.1735117996065965,
          -0.7041071358392772,
          -0.23470234790424982,
          0.23470236513659337,
          0.7041070841591237,
          1.3742139977126562,
          1.5307551890753723,
          1.6808138059991147,
          1.8274526943075,
          1.972344355308778,
          2.116614225485754,
          2.2615276736160226,
          2.407999939286437,
          2.557847543053032,
          2.7129077928555096,
          2.877320877982836,
          3.06246367726282,
          6.806368400989816,
          7.275773431008984,
          7.745178701931091,
          8.214581946663168,
          8.683987125462686,
          9.153391347908688,
          9.622796875001168,
          10.092201860548679,
          10.561606466214444,
          11.031012425324427,
          -10.253261778453867,
          -9.816952549186686,
          -9.380644420841907,
          -8.94433425975748,
          -8.508026438804718,
          -8.071717388479996,
          -7.635408997514894,
          -7.199098718678821,
          -6.7627895911815195,
          -6.326481064925587,
          -5.890171386205752,
          -5.4538627875530015,
          -5.017553595964625,
          -4.581244669853943,
          -4.144935604680734,
          -3.7086267461340316,
          -3.2723175955792136,
          -2.8360084227950493,
          -2.399699694146716,
          -1.9633905784783892,
          -1.5270816140165486,
          -1.0907725942983877,
          -0.6544635360523952,
          -0.21815450956042515,
          0.2181545095604287,
          0.6544635360523978,
          1.378020117597273,
          1.5357568914255406,
          1.6870887270017563,
          1.8349656718246543,
          1.981170181474356,
          2.1267923665126927,
          2.273159903626305,
          2.421227509450922,
          2.572870566884175,
          2.73016726434508,
          2.8976770406573937,
          3.089778154083106,
          6.326481064925587,
          6.762789591181521,
          7.199098718678823,
          7.635408419503383,
          8.071716172942015,
          8.508025801764115,
          8.944333593943234,
          9.38064442084191,
          9.816952549186691,
          10.253261778453872,
          -9.577965293994037,
          -9.170392510217434,
          -8.762819961572934,
          -8.355246873522784,
          -7.9476731791900725,
          -7.540100111084772,
          -7.13252709283601,
          -6.724954449338275,
          -6.317381726397178,
          -5.909808481786607,
          -5.50223531559155,
          -5.094662780358711,
          -4.6870894542934955,
          -4.279516709227524,
          -3.871943773602274,
          -3.4643701110108163,
          -3.056797549774548,
          -2.649224671789278,
          -2.241651334308038,
          -1.8340785856649786,
          -1.4265054863302877,
          -1.018932476766218,
          -0.6113594714933956,
          -0.20378650463932946,
          0.20378650463932946,
          0.6113594714933983,
          1.3819029456306686,
          1.540854497247332,
          1.6934448836088396,
          1.8426334187670073,
          1.9901676141267093,
          2.1371863085008185,
          2.2850157131360427,
          2.434764690705413,
          2.5881646148687953,
          2.7478401002711603,
          2.9184929233103096,
          3.1194170488814414,
          5.909808481786609,
          6.317381206751647,
          6.724954449338277,
          7.132527673640926,
          7.540100111084776,
          7.947673179190076,
          8.355246873522784,
          8.762819961572935,
          9.17039105998363,
          9.577965293994042,
          -8.9861239941885,
          -8.60373588472195,
          -8.221347042931061,
          -7.838959501698395,
          -7.456570362040207,
          -7.074182138314702,
          -6.6917940951886035,
          -6.30940582539456,
          -5.927017814632434,
          -5.544629328584962,
          -5.162241148280376,
          -4.77985262401269,
          -4.397464577519473,
          -4.0150763027357215,
          -3.6326884998916626,
          -3.2503000725687006,
          -2.8679119081337827,
          -2.485523191570234,
          -2.103135315633661,
          -1.720747013933857,
          -1.338358835309644,
          -0.9559705512314309,
          -0.5735823571277159,
          -0.19119410345845722,
          0.19119412096739197,
          0.5735823046186237,
          1.3858579498422041,
          1.546052532190421,
          1.6999443919535517,
          1.8504423482525927,
          1.9993083976136943,
          2.147794774174078,
          2.297105240750765,
          2.448611287662067,
          2.603820054277246,
          2.765840457207082,
          2.9401937755959344,
          3.1531003593072207,
          5.544629328584964,
          5.927017814632435,
          6.30940582539456,
          6.691794095188607,
          7.074182138314705,
          7.456570362040209,
          7.838959501698399,
          8.221347042931065,
          8.603735884721953,
          8.9861239941885,
          -8.463166916778025,
          -8.103032505329525,
          -7.742897926490591,
          -7.382762239991072,
          -7.022627118934651,
          -6.6624927002118355,
          -6.302357977953229,
          -5.942222850367652,
          -5.582088542247754,
          -5.221953854159937,
          -4.861819156249559,
          -4.501684302490381,
          -4.141549257110757,
          -3.7814148552139772,
          -3.4212801619192215,
          -3.0611453403632,
          -2.7010109840876115,
          -2.3408760213134796,
          -1.9807410912882926,
          -1.6206064115361412,
          -1.2604716824415285,
          -0.9003368318445664,
          -0.5402021131687782,
          -0.18006736065471785,
          0.1800673606547214,
          0.54020211316878,
          1.389865933103045,
          1.551350995351813,
          1.7065443276135701,
          1.8583991542224834,
          2.008639978395323,
          2.1585985636946496,
          2.3094183451559562,
          2.46268145779721,
          2.6200169177017587,
          2.7844385459485554,
          2.9628677901722513,
          3.206256944983301,
          5.221954347026094,
          5.582088542247757,
          5.9422234057739285,
          6.302357977953234,
          6.662492700211841,
          7.022627118934652,
          7.382762239991074,
          7.742897223286825,
          8.10303177413363,
          8.463166916778029,
          -7.997730353217832,
          -7.657401764780046,
          -7.317072644958721,
          -6.97674373391078,
          -6.636414842702987,
          -6.296084512140523,
          -5.955756897045523,
          -5.6154282116944625,
          -5.275098252253284,
          -4.934769657145488,
          -4.594441079929879,
          -4.254111434071314,
          -3.9137827686530318,
          -3.5734540630652507,
          -3.2331250458093077,
          -2.892795715510598,
          -2.552467076900024,
          -2.2121382569515085,
          -1.871809140854808,
          -1.5314800579055157,
          -1.1911511889597137,
          -0.8508223696489665,
          -0.5104934050121663,
          -0.17016447791182188,
          0.17016447791182365,
          0.5104934050121708,
          1.393741353085197,
          1.5567261585350285,
          1.7132921379519044,
          1.8664993065120314,
          2.0181431584397655,
          2.169616871482385,
          2.3220013864084423,
          2.477084763704041,
          2.636532243612805,
          2.803758786022833,
          2.986148382532679,
          4.594440617068376,
          4.934769657145491,
          5.275098778775883,
          5.615427654025657,
          5.955756897045527,
          6.29608513064521,
          6.6364148427029885,
          6.976743056608445,
          7.317071939051317,
          7.657400296837955,
          7.997730353217832,
          -7.5808202212987466,
          -7.258233103903305,
          -6.93564460041873,
          -6.613055685600831,
          -6.290467655346058,
          -5.967880246488992,
          -5.6452914527008495,
          -5.322703113082725,
          -5.000115293538067,
          -4.6775277715861,
          -4.354939264576069,
          -2.5143156191095137,
          -2.3131318781094183,
          -2.1119654520124733,
          -1.9107990259155274,
          -1.7096325998185815,
          -2.419410981489306,
          -2.096822815456546,
          -1.7742344956100564,
          -1.4516464292979134,
          -1.1290584973884528,
          -0.8064702315216339,
          -0.4838822007763439,
          -0.16129403522444008,
          0.16129405296818167,
          0.4838821475635515,
          0.8064702315216379,
          1.1290583734394706,
          1.4516465884415992,
          1.875862824329517,
          2.0284122320498303,
          2.1813028690961067,
          2.3354352129978757,
          2.4926735428469655,
          2.6564875261331826,
          3.7097631466228655,
          4.032350908898957,
          4.354939264576071,
          4.677526777932961,
          5.00011529353807,
          5.322703113082728,
          5.645291452700851,
          5.9678790048934935,
          6.290467655346061,
          6.613055685600834,
          6.935643891987778,
          7.258232367342339,
          7.580820221298749,
          -7.205222574452192,
          -6.8986159708802175,
          -6.592011298195475,
          -6.285405756374327,
          -5.978800676095582,
          -5.672196424278256,
          -3.345776783187553,
          -3.154573735241336,
          -2.9633706872951198,
          -2.772167639348903,
          -2.5809819063058366,
          -2.3897537277980283,
          -2.1985506798518113,
          -2.0073476319055943,
          -1.8161445839593773,
          -1.6249415360131612,
          -1.4337384880669448,
          -1.242535440120728,
          -1.6863286930090933,
          -1.3797232350773356,
          -1.073118051826988,
          -0.7665128767164724,
          -0.4599077485011591,
          -0.1533025789013398,
          0.15330257890134202,
          0.45990774850116267,
          0.7665128767164768,
          1.0731180518269907,
          1.379723394826287,
          1.6863284980976854,
          1.9929337314939626,
          2.2995387102484837,
          2.606143947697353,
          2.9127491433411654,
          3.2193540445689437,
          3.525959300056016,
          3.8325646434265233,
          4.139169782438758,
          4.445774857712445,
          4.75238000006871,
          5.0589852241616065,
          5.36559088558562,
          5.6721958013559695,
          5.978800676095585,
          6.285405756374331,
          6.5920112981954775,
          6.89861597088022,
          7.205221041268229,
          -6.8650850800523795,
          -6.572953641321505,
          -6.280822436917628,
          -5.988691485920584,
          -5.696559899553746,
          -5.40442867225271,
          -3.2872717403019744,
          -3.0093009978848304,
          -2.8235077344828237,
          -2.6413203167324197,
          -2.459158029543606,
          -2.2769532968900528,
          -2.0947910097012397,
          -1.912603591950836,
          -1.7304161742004316,
          -1.5482538870116194,
          -1.3660664692612163,
          -1.1839041820724032,
          -1.0052577300855106,
          -0.8299805855157492,
          -1.0224595433013333,
          -0.730328266049058,
          -0.43819688887166075,
          -0.1460656403479188,
          0.14606565822207163,
          0.4381969156734775,
          0.7303282660490606,
          1.022459480873247,
          1.314590795297807,
          1.6067219041542344,
          1.898853332426549,
          2.1909846122353054,
          2.4831157490263385,
          2.77524698875933,
          3.0673783254633573,
          3.359509480491881,
          3.6516408290896942,
          3.943771986626391,
          4.235903926997667,
          4.5280345911171285,
          4.82016571011804,
          5.112297380845275,
          5.404428672252713,
          5.6965592447939075,
          5.988690801810502,
          6.28082243691763,
          6.572952900161438,
          6.865085080052382,
          -6.555614257353626,
          -6.276653135148344,
          -5.9976896557185775,
          -5.718727371428842,
          -5.439765077486554,
          -5.160802841897963,
          -3.3557525739695278,
          -2.9851267290768515,
          -2.7065711457257122,
          -2.5222595711917783,
          -2.3483003182965265,
          -2.1743410654012747,
          -2.000364497602873,
          -1.827198009641057,
          -1.6636205894266838,
          -1.5021645424687293,
          -1.3402267286566556,
          -1.1761498424957293,
          -1.0080013287361116,
          -0.8355231473160052,
          -0.9763681166507931,
          -0.6974057647325251,
          -0.41844342828908254,
          -0.1394811503275175,
          0.13948115032752106,
          0.41844345517597725,
          0.6974057647325287,
          0.976368116650796,
          1.255330329829776,
          1.5342926868932998,
          1.8132552345826811,
          2.0922172354263386,
          2.3711796647721335,
          2.6501418798788725,
          2.929104525283816,
          3.208066605964821,
          3.487029003178341,
          3.765991281496335,
          4.044953553631087,
          4.323915562944139,
          4.602878175911111,
          4.881840640780871,
          5.160802841897966,
          5.439765077486558,
          5.718727371428845,
          5.997689655718582,
          6.276652391990685,
          6.5556142573536285,
          -6.27284175114259,
          -6.005912208898339,
          -5.738982544038995,
          -5.472053721268124,
          -5.205124283561522,
          -4.938194710331014,
          -3.427159642903593,
          -3.0449674123115504,
          -2.704469509182879,
          -2.431241907009587,
          -2.2696687243339237,
          -2.1215207078416944,
          -1.9737938169361953,
          -1.8242089680980884,
          -1.6708450374904498,
          -1.5136785781883615,
          -1.3525414920199417,
          -1.1872327345428686,
          -1.01762665305,
          -0.8435222030990164,
          -0.9342529900269858,
          -0.6673235789521501,
          -0.40039413566589266,
          -0.13346469924037097,
          0.13346469924037363,
          0.40039413566589643,
          0.667323578952153,
          0.934252990026988,
          1.2011823880724297,
          1.4681117906383039,
          1.7350411504729923,
          2.001970678018477,
          2.268899799418554,
          2.535829465427603,
          2.8027587833183274,
          3.0696881583754774,
          3.3366175448167676,
          3.603547086290435,
          3.8704768699857457,
          4.137406553720097,
          4.40433515528096,
          4.671265004728089,
          4.938194082100054,
          5.205123296206148,
          5.472053033569935,
          5.738981827434605,
          6.00591183642488,
          6.272840592064219,
          -6.013453847997377,
          -5.757562978546172,
          -5.501671171908827,
          -5.245779479707869,
          -4.98988783298808,
          -4.733995647334476,
          -4.4781041249169755,
          -3.107284142171511,
          -2.7567262520346016,
          -2.4457065153515,
          -2.2821710937231354,
          -2.138550004447034,
          -1.9914106382620183,
          -1.8406776035337233,
          -1.686149855819826,
          -1.5277268730251836,
          -1.365232741218659,
          -1.198516677131518,
          -1.0274278974446227,
          -0.8517653578164641,
          -0.8956208492974546,
          -0.6397292416682778,
          -0.3838374811628571,
          -0.12794584537623033,
          0.12794584537623366,
          0.3838374811628602,
          0.6397292416682809,
          0.8956208492974587,
          1.1515125191387463,
          1.4074041709328449,
          1.6632959781110959,
          1.9191875561441605,
          2.1750794676313894,
          2.43097083959861,
          2.686862704714758,
          2.9427543612523785,
          3.198645917749687,
          3.454537712147628,
          3.710429045378837,
          3.966320962133984,
          4.222212776199361,
          4.478104424436282,
          4.7339956473344795,
          4.9898878329880825,
          5.245779479707872,
          5.501671171908831,
          5.757562978546176,
          6.013453847997381,
          -5.77466736572271,
          -5.528936733657604,
          -5.2832061451792445,
          -5.037475789674371,
          -4.791745834749798,
          -4.546014290396568,
          -4.300283899468598,
          -3.172180808982949,
          -2.811043482727041,
          -2.4886569516087516,
          -2.3022255763476727,
          -2.157574138230083,
          -2.009354162231617,
          -1.8574399955443206,
          -1.7017059854610515,
          -1.5420013487130761,
          -1.378150171419665,
          -1.2100268008736765,
          -1.0374050621216044,
          -0.8601593024059012,
          -0.8600568220017214,
          -0.6143263670446419,
          -0.36859579395562614,
          -0.12286524783498698,
          0.12286525686776284,
          0.36859579395562925,
          0.6143263219293231,
          0.8600568220017247,
          1.1057874032521298,
          1.3515179036756715,
          1.5972483443495156,
          1.8429789071506324,
          2.0887093767937412,
          2.3344398346164157,
          2.5801708390165135,
          2.8259009369078423,
          3.0716314070778807,
          3.3173620135871973,
          3.563092516997951,
          3.808822906122457,
          4.054553982253288,
          4.3002838994685995,
          4.546014290396572,
          4.791745173816243,
          5.037475444434146,
          5.283206145179249,
          5.528937107598726,
          5.7746669778618145,
          -5.554119204298892,
          -5.317773550155756,
          -5.081428156067966,
          -4.845082720935488,
          -4.608736986220151,
          -4.372391760419393,
          -4.136046341844046,
          -3.239847877839866,
          -2.867559721342306,
          -2.535944318667795,
          -2.3226760211781765,
          -2.1769501052184963,
          -2.0276243889962093,
          -1.8745542210627217,
          -1.717588818199709,
          -1.5565522665768456,
          -1.3913440439477687,
          -1.2217379754597864,
          -1.0476084083049413,
          -0.8687291676305426,
          -0.8272093250237265,
          -0.5908637728379752,
          -0.354518218043543,
          -0.11817275921098791,
          0.11817275016196782,
          0.35451824518084474,
          0.5908637276416656,
          0.8272093250237286,
          1.0635547483755128,
          1.2999001419447427,
          1.5362458437228168,
          1.7725914069621669,
          2.00893645132521,
          2.2452820432975966,
          2.4816279253706015,
          2.7179734552793557,
          2.9543187941432243,
          3.190664303119431,
          3.4270100135284958,
          3.6633556836298156,
          3.8997009314030193,
          4.1360463418440485,
          4.372391760419396,
          4.608736986220154,
          4.8450827209354905,
          5.081428156067969,
          5.317773175645516,
          5.554119204298894,
          -5.349799172030123,
          -5.122147513316351,
          -4.894496817711802,
          -4.666845844407845,
          -4.439194851747535,
          -4.211544114651858,
          -3.98389247455453,
          -3.3104758137354504,
          -2.9263788583074293,
          -2.5850670796753845,
          -2.3444877404611577,
          -2.1966527750523115,
          -2.046221318707015,
          -1.8919700191673732,
          -1.7337480931142448,
          -1.571404757278898,
          -1.4047814127845646,
          -1.2337004621642467,
          -1.05798767517389,
          -0.8774498231304244,
          -0.7967785118844717,
          -0.5691275377255153,
          -0.3414765387797093,
          -0.11382550161195315,
          0.11382550161195559,
          0.34147653877971085,
          0.5691275377255178,
          0.7967785751820622,
          1.0244295901359726,
          1.252080695131187,
          1.4797315915769456,
          1.7073826474076044,
          1.9350337767494743,
          2.1626846826371127,
          2.3903358755651607,
          2.6179866189696823,
          2.845637578886253,
          3.073288801838464,
          3.3009396041807046,
          3.5285904319312493,
          3.756241473615565,
          3.9838924745545334,
          4.211543481993496,
          4.439194520337538,
          4.666845498194576,
          4.8944964569779765,
          5.1221471383489385,
          5.349798783119454,
          -5.159977575793208,
          -4.940403681336995,
          -4.720830063247739,
          -4.501256389180119,
          -4.281683013314295,
          -4.062109953640073,
          -3.8425361199467485,
          -3.3842377670117694,
          -2.9876567287084854,
          -2.636129124856924,
          -2.368319907481629,
          -2.2167324089555214,
          -2.065170082076846,
          -1.9096873899590865,
          -1.7502089408670622,
          -1.5865085599984874,
          -1.4184857250565934,
          -1.245889130627095,
          -1.0685931240028501,
          -0.886371530230355,
          -0.7685072476086109,
          -0.5489336896926041,
          -0.32936025106404787,
          -0.10978675543386207,
          0.10978675543386462,
          0.3293602510640505,
          0.5489337350030407,
          0.7685072476086134,
          0.9880806739541906,
          1.2076541230898061,
          1.427227770057777,
          1.6468012541981278,
          1.866374772606159,
          2.0859481550354775,
          2.3055216961766423,
          2.5250951404682667,
          2.744668678396435,
          2.964242391761373,
          3.1838158795658247,
          3.403388844571262,
          3.6229628062584385,
          3.8425358186757155,
          4.062109953640077,
          4.281683345040501,
          4.501256389180122,
          4.7208300632477425,
          4.940403306025602,
          5.159977575793213,
          -4.983164557251827,
          -4.7711147969630066,
          -4.559065424196682,
          -4.347016189498644,
          -4.1349668382098255,
          -3.9229168712597624,
          -3.7108674915322952,
          -3.4988178270320196,
          -3.051566482736324,
          -2.6892516594417812,
          -2.3944088001220916,
          -2.2371890070793476,
          -2.0844455487961424,
          -1.9277990402274106,
          -1.7669964923221908,
          -1.601939066470797,
          -1.4324335339901597,
          -1.2583291116619542,
          -1.0793996244318602,
          -0.895469158620775,
          -0.7421735627716134,
          -0.5301239416153712,
          -0.31807432440846245,
          -0.10602478890160996,
          0.10602478890161249,
          0.3180743244084656,
          0.5301238962721747,
          0.7421734993599065,
          0.9542230385035695,
          1.166272468522572,
          1.378322030395779,
          1.5903717692298966,
          1.8024212671240605,
          2.0144707220061537,
          2.2265204104194978,
          2.438570013678847,
          2.6506193858678153,
          2.8626690957505905,
          3.0747185999863906,
          3.2867679260960365,
          3.4988181128627898,
          3.710867190064722,
          3.9229165544209064,
          4.134966174334803,
          4.347015842741229,
          4.559065424196684,
          4.771114421421766,
          4.983164557251829,
          -4.818067779047017,
          -4.613043519064792,
          -4.4080193918449275,
          -4.202995241906967,
          -3.997970888766973,
          -3.7929471549748284,
          -3.5879229823702166,
          -3.3828985090959147,
          -3.1199112850556827,
          -2.7445385739073944,
          -2.423877249855867,
          -2.258022569625415,
          -2.1041231106000855,
          -1.9462027643413389,
          -1.784085616968448,
          -1.6176460158750807,
          -1.4466829166189181,
          -1.271020405369636,
          -1.0904323072745417,
          -0.904869566915603,
          -0.7175845266569207,
          -0.5125604057248645,
          -0.30753624799805546,
          -0.10251208092710555,
          0.10251208092710845,
          0.30753624799805823,
          0.5125604057248668,
          0.7175845900915315,
          0.9226086866152469,
          1.12763278375435,
          1.3326572238194605,
          1.5376810746788985,
          1.7427052638308271,
          1.9477295379747996,
          2.1527537856644283,
          2.35777773550258,
          2.5628019729854605,
          2.767826348232349,
          2.9728503532387838,
          3.1778743207607025,
          3.3828985090959174,
          3.58792268080423,
          3.7929474719159195,
          3.997970888766976,
          4.20299524190697,
          4.408019391844929,
          4.613043519064796,
          4.818067779047022,
          -4.663559998714341,
          -4.465110809551178,
          -4.266661720409376,
          -4.06821226358062,
          -3.8697623228863987,
          -3.6713137225881987,
          -3.4728637961039555,
          -3.2744148002144904,
          -3.0759654765832454,
          -2.8021630182429877,
          -2.4604104698663933,
          -2.2792582273065345,
          -2.1241525066175235,
          -1.964975637672728,
          -1.801526576181046,
          -1.633679669435336,
          -1.4614964863360107,
          -1.2899210406309747,
          -1.0914714237717147,
          -0.8930222356949202,
          -0.6945727980165376,
          -0.49612348959687813,
          -0.29767408688571156,
          -0.09922469133374401,
          0.09922468225195868,
          0.2976740868857138,
          0.49612348959688113,
          0.6945727980165397,
          0.8930221542537148,
          1.0914715231322178,
          1.2899210406309767,
          1.4883702396358838,
          1.6868195682456506,
          1.885269184266984,
          2.083718446186692,
          2.282167535105167,
          2.480617207708259,
          2.6790665502198374,
          2.8775158128999276,
          3.0759654765832476,
          3.274414800214493,
          3.4728640976699485,
          3.671313405647113,
          3.86976265492972,
          4.068211916714066,
          4.2666613590037406,
          4.465110809551181,
          4.6635599987143435,
          -4.518654036969787,
          -4.326371066795643,
          -4.134087548572314,
          -3.9418044858589747,
          -3.7495213305394444,
          -3.557238254094514,
          -3.364955154051225,
          -3.1726720600110303,
          -2.980388619365416,
          -2.788105532270601,
          -2.510043226660383,
          -2.3008708497123345,
          -2.144583998072453,
          -1.9846874944440505,
          -1.826689838988093,
          -1.6344067159240145,
          -1.4421236471241723,
          -1.2498403145525063,
          -1.0575573311793312,
          -0.8652741119137729,
          -0.672991070849448,
          -0.48070787984610613,
          -0.2884246967296041,
          -0.0961415838349845,
          0.09614157475649099,
          0.28842472395522856,
          0.48070787984610874,
          0.6729911342611604,
          0.8652740305018809,
          1.057557331179334,
          1.2498403145525088,
          1.4421236471241743,
          1.6344067159240172,
          1.8266896692432788,
          2.018973212929299,
          2.211256126315928,
          2.4035391664546086,
          2.5958223933498976,
          2.7881055322706043,
          2.980388619365419,
          3.172671774180266,
          3.3649551540512275,
          3.5572382540945178,
          3.749521330539448,
          3.941804485858978,
          4.1340875485723165,
          4.326370691254404,
          4.518653647472217,
          -4.382481800488262,
          -4.195992292695143,
          -4.009504115076278,
          -3.823015957848768,
          -3.6365272935696047,
          -3.450038944581472,
          -3.263549526732035,
          -3.0770614613603042,
          -2.8905727765216382,
          -2.704084137436375,
          -2.517595821647275,
          -2.331107182872089,
          -2.1446186423970945,
          -1.9581298649197691,
          -1.7716414394373265,
          -1.5851528213356567,
          -1.3986644974108096,
          -1.2121757118031062,
          -1.025687335218933,
          -0.8391986523317158,
          -0.652709962554491,
          -0.4662214404738337,
          -0.27973287184757323,
          -0.09324428749589825,
          0.09324429656782257,
          0.2797328718475759,
          0.46622144047383607,
          0.6527100259204796,
          0.8391986523317182,
          1.0256871367115175,
          1.212175828851747,
          1.398664227970194,
          1.5851528213356592,
          1.7716412698115585,
          1.9581298649197718,
          2.1446186423970968,
          2.331107182872093,
          2.5175955843954108,
          2.7040841374363787,
          2.8905727765216422,
          3.0770617470026393,
          3.263549526732038,
          3.450038627946782,
          3.636526961843403,
          3.8230156113093186,
          4.009503754007018,
          4.195992292695146,
          4.382481800488265,
          -4.254275928162928,
          -4.0732429125250835,
          -3.892210142207259,
          -3.7111774249137808,
          -3.530144183237903,
          -3.3491108719342315,
          -3.168077609211833,
          -2.98704515249113,
          -2.8060118020279097,
          -2.6249789427562487,
          -2.443945726627261,
          -2.2629126416585876,
          -2.081879908495576,
          -1.900846638551035,
          -1.7198137087961385,
          -1.5387807618259153,
          -1.3577477009175172,
          -1.1767146200267031,
          -0.9956816137616986,
          -0.8146485942089304,
          -0.6336156241903348,
          -0.4525825521343034,
          -0.2715495843313601,
          -0.09051650933718958,
          0.09051650933719246,
          0.2715495571549155,
          0.4525825521343057,
          0.6336155608927496,
          0.8146485942089328,
          0.9956816137617011,
          1.1767147369503481,
          1.3577477009175203,
          1.5387807618259177,
          1.7198137087961411,
          1.9008468251835966,
          2.081879704865103,
          2.262912862086065,
          2.4439457266272644,
          2.624978942756252,
          2.806011532540345,
          2.987044867130754,
          3.168077609211835,
          3.3491108719342346,
          3.5301441832379066,
          3.7111770787005134,
          3.8922097814734338,
          4.073242912525086,
          4.25427592816293,
          -4.133358826423254,
          -3.9574714549040872,
          -3.7815838836660327,
          -3.6056959076715613,
          -3.429808598759042,
          -3.2539209215792044,
          -3.0780332519901434,
          -2.9021456936756804,
          -2.7262579142661467,
          -2.55037032847987,
          -2.374482745978502,
          -2.198595028585825,
          -2.022707737030684,
          -1.8468200289197771,
          -1.6709322797922397,
          -1.4950447200787333,
          -1.3191572054597613,
          -1.1432695312892798,
          -0.9673819240659471,
          -0.7914943587946268,
          -0.6156066478611408,
          -0.43971907919988173,
          -0.2638313917358227,
          -0.08794380049769424,
          0.08794380049769679,
          0.26383141887312356,
          0.4397190791998845,
          0.6156067110678763,
          0.7914943587946297,
          0.9673819240659498,
          1.1432696480468836,
          1.3191570710727742,
          1.4950445682017948,
          1.670932279792243,
          1.8468200289197796,
          2.0227075336804288,
          2.1985952487124547,
          2.3744827459785043,
          2.550370328479872,
          2.7262579142661503,
          2.902145693675683,
          3.0780332519901457,
          3.2539206056559973,
          3.4298085987590436,
          3.605695907671563,
          3.7815835233780053,
          3.9574707058836047,
          4.133358826423256,
          -4.0191251640321575,
          -3.848098318559401,
          -3.6770715984722084,
          -3.5060450268063095,
          -3.3350188580331896,
          -3.16399136874033,
          -2.9929653777148086,
          -2.8219392486978485,
          -2.6509120363500247,
          -2.4798859571683987,
          -2.30885911499338,
          -2.1378324943325677,
          -1.9668058457278734,
          -1.795779237535938,
          -1.6247526345805148,
          -1.453726116372285,
          -1.2826994364188344,
          -1.111672694657029,
          -0.9406462751471465,
          -0.7696196852812195,
          -0.5985930100904047,
          -0.42756648220766436,
          -0.25653990088760315,
          -0.08551329613641678,
          0.08551329613641923,
          0.2565399008876057,
          0.42756648220766713,
          0.5985930731841191,
          0.7696196852812223,
          0.9406462751471492,
          1.1116728112080736,
          1.282699436418837,
          1.453725964761214,
          1.6247524656638013,
          1.7957792375359405,
          1.966806048729484,
          2.137832494332571,
          2.308859114993382,
          2.479885451957367,
          2.650911767664973,
          2.8219389641783494,
          2.9929653777148113,
          3.163991684158268,
          3.335018858033192,
          3.506045026806312,
          3.6770715984722107,
          3.8480983185594027,
          4.01912516403216,
          -3.9110353963668976,
          -3.7446083999696747,
          -3.5781811870903417,
          -3.411754405856874,
          -3.2453275115439313,
          -3.0789000048994164,
          -2.912473593390591,
          -2.746046301976047,
          -2.5796190698978263,
          -2.4131917810763355,
          -2.246764994029054,
          -2.08033822074963,
          -1.913910906590649,
          -1.7474840280593278,
          -1.581056976072506,
          -1.414630040839472,
          -1.2482028316728648,
          -1.0817757109047799,
          -0.915348785381783,
          -0.7489216762958635,
          -0.5824946506852565,
          -0.41606757179471887,
          -0.24964056130141443,
          -0.08321352136015114,
          0.08321353037354118,
          0.24964053427091148,
          0.4160676168134291,
          0.5824946506852592,
          0.748921757128052,
          0.9153487853817858,
          1.081775827209394,
          1.2482026978047025,
          1.4146300408394745,
          1.581056807507001,
          1.7474840280593305,
          1.9139109065906517,
          2.080338001444029,
          2.2467652298438683,
          2.4131917810763377,
          2.5796193380518404,
          2.74604630197605,
          2.91247329387129,
          3.0789003197142115,
          3.245327181701512,
          3.4117540612608033,
          3.578181187090344,
          3.744608773231266,
          3.9110353963668993,
          -3.8086071287132235,
          -3.64653865929696,
          -3.484470234866708,
          -3.322402008903642,
          -3.16033367597236,
          -2.998265246423299,
          -2.8361967337799108,
          -2.6741287679517303,
          -2.5120603287882544,
          -2.349991752292624,
          -2.187923706762434,
          -2.0258549010663693,
          -1.8637864301675884,
          -1.7017181919454711,
          -1.53964965154138,
          -1.3775813001302195,
          -1.2155129976727126,
          -1.053444625191016,
          -0.8913762138763487,
          -0.7293077919744172,
          -0.5672394496013493,
          -0.4051710151835588,
          -0.24310261023233126,
          -0.0810341919671611,
          0.08103420095809266,
          0.24310261023233426,
          0.40517101518356125,
          0.5672393867986798,
          0.7293077919744202,
          0.8913762138763515,
          1.0534446251910186,
          1.2155129976727155,
          1.377581300130222,
          1.5396496515413824,
          1.701718191945474,
          1.8637864301675915,
          2.025854901066372,
          2.18792347149947,
          2.3499917522926257,
          2.5120603287882575,
          2.6741284846338136,
          2.8361967337799125,
          2.9982652464233017,
          3.1603336759723635,
          3.3224020089036443,
          3.484470234866711,
          3.6465386592969633,
          3.8086071287132257,
          -3.7114078619479516,
          -3.5534756176849966,
          -3.395543251769987,
          -3.237611144190456,
          -3.079678849320061,
          -2.9217465679569528,
          -2.7638141639927443,
          -2.6058821349152614,
          -2.447949620023368,
          -2.2900175724281104,
          -2.1320852300792312,
          -1.9741530671619987,
          -1.8162208210709117,
          -1.6582885123000923,
          -1.500356376564524,
          -1.342424024168551,
          -1.184491831187065,
          -1.0265597480881845,
          -0.8686273137818156,
          -0.7106950784015802,
          -0.5527628783816152,
          -0.3948305918446038,
          -0.23689838075969538,
          -0.0789661190853912,
          0.07896611908539408,
          0.23689838075969827,
          0.39483059184460567,
          0.5527628783816182,
          0.7106950784015833,
          0.8686273137818179,
          1.026559632392876,
          1.1844918311870678,
          1.3424240241685534,
          1.5003563765645267,
          1.658288512300095,
          1.8162208210709143,
          1.9741530671620011,
          2.132085230079234,
          2.2900175724281135,
          2.4479496200233704,
          2.6058821349152645,
          2.7638141639927474,
          2.921746567956955,
          3.0796788493200626,
          3.2376104581878016,
          3.3955432517699897,
          3.553475617684999,
          3.7114078619479542,
          -3.6190453027729137,
          -3.46504377567676,
          -3.3110419667900057,
          -3.1570397775128187,
          -3.003037676211021,
          -2.8490359959272706,
          -2.695034098780947,
          -2.5410320608039307,
          -2.3870302867975637,
          -2.233028448014785,
          -2.079026192025691,
          -1.9250243013129942,
          -1.7710223244196515,
          -1.6170204987315127,
          -1.463018516078034,
          -1.3090165312888253,
          -1.1550145807321912,
          -1.0010126398712342,
          -0.8470106674815956,
          -0.6930087172880124,
          -0.5390068065870783,
          -0.38500488004684197,
          -0.2310028986170385,
          -0.07700097553109897,
          0.07700097553110163,
          0.23100289861704137,
          0.38500488004684486,
          0.5390068065870808,
          0.693008717288015,
          0.8470106674815976,
          1.0010126398712367,
          1.1550145807321937,
          1.3090165312888278,
          1.4630185160780362,
          1.617020498731516,
          1.7710223244196546,
          1.9250243013129964,
          2.079026192025694,
          2.2330284480147875,
          2.387030286797567,
          2.541032060803934,
          2.6950340987809493,
          2.8490359959272737,
          3.003037676211025,
          3.157039777512822,
          3.311041966790009,
          3.465043775676763,
          3.6190456871950083,
          -3.531169514009076,
          -3.3809065864019825,
          -3.2306441216895143,
          -3.0803817758037506,
          -2.9301191382540535,
          -2.7798567390030273,
          -2.6295944017122794,
          -2.4793317216653463,
          -2.329069239825423,
          -2.178806482015857,
          -2.0285443802818506,
          -1.8782816046104784,
          -1.7280189601808589,
          -1.577756482375193,
          -1.4274940416257031,
          -1.2772314368099924,
          -1.1269688722809403,
          -0.9767064193094284,
          -0.8264439686205476,
          -0.6761813565631505,
          -0.5259188548961691,
          -0.375656301490519,
          -0.22539379237369617,
          -0.07513125746906968,
          0.07513125746907257,
          0.22539379237369905,
          0.3756563014905214,
          0.5259188548961715,
          0.6761813565631534,
          0.8264439686205504,
          0.9767064193094309,
          1.1269688722809428,
          1.2772314368099948,
          1.4274940416257056,
          1.5777566659099032,
          1.7280189601808615,
          1.8782816046104807,
          2.0285441471117056,
          2.1788067313156905,
          2.329069239825426,
          2.4793317216653485,
          2.629594401712282,
          2.7798567390030304,
          2.9301188118840247,
          3.080381775803752,
          3.2306441216895174,
          3.380906955881639,
          3.531169514009079,
          -3.447459188468672,
          -3.3007587764272355,
          -3.15405823047708,
          -3.0073581170382755,
          -2.860657489489242,
          -2.7139570441135255,
          -2.56725674071384,
          -2.4205565578760586,
          -2.2738559987967966,
          -2.1271555125519592,
          -1.9804553338750568,
          -1.833754904275227,
          -1.6870543728437695,
          -1.5403540281494352,
          -1.393653743304239,
          -1.2469533061947855,
          -1.1002529003563424,
          -0.9535525747766138,
          -0.8068521551505179,
          -0.6601517791289804,
          -0.5134513591833882,
          -0.36675098356239344,
          -0.2200505935483632,
          -0.0733501894054005,
          0.0733501938413379,
          0.2200505802451671,
          0.36675098356239655,
          0.5134513901706377,
          0.6601518189149036,
          0.8068521551505212,
          0.9535525747766164,
          1.1002529003563446,
          1.2469533806831028,
          1.3936535773047858,
          1.5403540281494381,
          1.6870545723886272,
          1.8337549042752306,
          1.980455101541672,
          2.1271557609652465,
          2.273855998796799,
          2.420556557876061,
          2.5672567407138422,
          2.713957044113528,
          2.860657489489244,
          3.007358117038279,
          3.1540578762616054,
          3.3007591447077242,
          3.447459188468674,
          -3.367625925140125,
          -3.2243230662574693,
          -3.081019707120088,
          -2.937716599717802,
          -2.7944129610273407,
          -2.6511099249812746,
          -2.50780662391416,
          -2.364503475075729,
          -2.2212000675399994,
          -2.0778971498865166,
          -1.934593775126161,
          -1.791290331148679,
          -1.647987262804487,
          -1.5046841220381357,
          -1.3613805938725334,
          -1.2180774824955176,
          -1.0747743246598442,
          -0.9314711036802945,
          -0.7881677671949263,
          -0.644864597686877,
          -0.5015613500562024,
          -0.3582580984258712,
          -0.21495484926743602,
          -0.07165161860491631,
          0.07165162302254036,
          0.2149548625157549,
          0.3582580984258741,
          0.5015613191963586,
          0.6448645976868796,
          0.7881678638859377,
          0.9314710466608405,
          1.0747743246598473,
          1.2180774824955205,
          1.3613806765399032,
          1.5046839399052931,
          1.6479872628044894,
          1.7912904387454804,
          1.9345936594107869,
          2.077897149886519,
          2.2212003308013,
          2.364503475075732,
          2.5078066239141634,
          2.6511099249812773,
          2.7944132851096484,
          2.937716261066635,
          3.0810197071200904,
          3.2243226992719474,
          3.367626305883189,
          -3.291406530701896,
          -3.1513468327326803,
          -3.011286950270141,
          -2.871227055981464,
          -2.731167173088378,
          -2.5911069334627146,
          -2.451047614545634,
          -2.3109874642992336,
          -2.170927877026545,
          -2.030868043675307,
          -1.890807893839727,
          -1.750748257403278,
          -1.6106881854766957,
          -1.470628606942877,
          -1.3305685740009052,
          -1.1905088128259493,
          -1.0504490136493936,
          -0.9103891315024171,
          -0.7703291422444336,
          -0.630269375309755,
          -0.4902094959041057,
          -0.3501496627624745,
          -0.2100897741051564,
          -0.07002993072002406,
          0.0700299307200265,
          0.21008978729477956,
          0.3501496627624765,
          0.4902094651805209,
          0.6302693358614413,
          0.7703291903777727,
          0.9103891882726522,
          1.0504489482985722,
          1.1905086650915413,
          1.3305686563126853,
          1.4706285162655992,
          1.6106883833903245,
          1.7507482574032807,
          1.8908080090720663,
          2.0308679204587716,
          2.170927877026547,
          2.310987464299237,
          2.451047468052419,
          2.5911072414872067,
          2.7311668502780466,
          2.8712267186435887,
          3.0112869502701436,
          3.1513464671347338,
          3.2914069100243726,
          -3.218561035905769,
          -3.0816012834596167,
          -2.9446409112760734,
          -2.807681103465835,
          -2.670720960326582,
          -2.53376102863745,
          -2.396800985762935,
          -2.2598408403258796,
          -2.1228807622042236,
          -1.9859204534880595,
          -1.848960693824274,
          -1.7120007785369085,
          -1.5750406027852222,
          -1.4380804236375455,
          -1.3011204888926498,
          -1.1641604322478962,
          -1.0272004282256824,
          -0.8902402631096686,
          -0.7532803011497999,
          -0.6163201744500164,
          -0.4793601538704324,
          -0.34240008785203546,
          -0.2054400857609746,
          -0.06848002605819281,
          0.06848002605819548,
          0.20544007263370379,
          0.3424001315801679,
          0.47936015387043507,
          0.6163201744500193,
          0.7532803011498026,
          0.8902403196151287,
          1.0272003631782398,
          1.1641605057739992,
          1.3011204888926526,
          1.4380803333738164,
          1.5750406027852242,
          1.7120006718744754,
          1.8489606938242762,
          1.985920698832699,
          2.1228807622042263,
          2.259840702075824,
          2.3968006940325157,
          2.533760875278249,
          2.6707206388694544,
          2.8076809354955827,
          2.944640911276076,
          3.08160128345962,
          3.218561413716027,
          -3.1488700942339807,
          -3.0148754738592753,
          -2.8808812643096218,
          -2.7468867926744718,
          -2.61289200292755,
          -2.478897379165489,
          -2.3449032724045873,
          -2.2109087049752305,
          -2.076914478133126,
          -1.9429196825919341,
          -1.8089254165627877,
          -1.674930900395273,
          -1.5409362612725594,
          -1.4069419974415562,
          -1.2729475093479463,
          -1.1389529043993774,
          -1.0049586610543992,
          -0.8709640318186984,
          -0.7369696180305323,
          -0.6029751347633394,
          -0.4689806411347852,
          -0.33498614281836137,
          -0.20099170702932478,
          -0.06699723299083615,
          0.0669972329908386,
          0.20099168090643804,
          0.33498616457293484,
          0.46898064113478766,
          0.6029751347633414,
          0.7369696180305354,
          0.8709640318187011,
          1.0049585316003262,
          1.1389529775652034,
          1.2729474278131563,
          1.4069419974415585,
          1.540936359307866,
          1.6749310065490248,
          1.8089253023865677,
          1.9429196825919368,
          2.0769143482217443,
          2.210908704975233,
          2.344903417605817,
          2.478897531834143,
          2.6128920029275524,
          2.746886792674475,
          2.8808810899889234,
          3.0148756551385048,
          3.148869718024061,
          -3.0821329175259913,
          -2.9509783289983513,
          -2.8198239761592574,
          -2.6886691377240157,
          -2.5575146721317874,
          -2.426360138232637,
          -2.295205694756242,
          -2.1640509030023027,
          -2.032896207883791,
          -1.9017416396867655,
          -1.7705869428561174,
          -1.6394326478993688,
          -1.5082778698085448,
          -1.3771232657849166,
          -1.2459687670916246,
          -1.114814150781244,
          -0.9836594702996504,
          -0.8525048877811239,
          -0.7213503071904646,
          -0.5901956931954044,
          -0.45904108681962663,
          -0.32788649648325063,
          -0.1967319118181905,
          -0.06557729964317027,
          0.06557730397537243,
          0.1967318988258855,
          0.3278864964832533,
          0.4590410868196291,
          0.5901957320570985,
          0.721350402030301,
          0.8525048318490149,
          0.9836594702996537,
          1.1148141507812466,
          1.245968767091627,
          1.3771232657849193,
          1.5082779673463254,
          1.6394325422802791,
          1.770587170067777,
          1.9017418826717176,
          2.0328962078837938,
          2.1640507660568202,
          2.295205550253365,
          2.4263601382326394,
          2.5575145128716374,
          2.688669137724018,
          2.8198241496791154,
          2.950978328998354,
          3.0821329175259935,
          -3.0181661186143227,
          -2.889733889239612,
          -2.7613011139649117,
          -2.6328685748940375,
          -2.5044358472963753,
          -2.3760032393227126,
          -2.247570658527568,
          -2.11913786725842,
          -1.990705458083351,
          -1.862272836341066,
          -1.7338400530686118,
          -1.6054076542381814,
          -1.4769749595504686,
          -1.3485424817191536,
          -1.220109795395639,
          -1.0916771763629185,
          -0.9632445310911386,
          -0.834811915309184,
          -0.7063793173032582,
          -0.577946699775965,
          -0.44951412443758887,
          -0.3210815001578602,
          -0.19264889212294056,
          -0.06421630199155581,
          0.06421629768347259,
          0.19264891796302153,
          0.3210814786385032,
          0.4495141244375913,
          0.5779467384227599,
          0.7063793173032609,
          0.8348120265592138,
          0.963244531091141,
          1.0916771763629207,
          1.2201097953956408,
          1.348542392831498,
          1.476974959550472,
          1.6054074441186272,
          1.733840279086722,
          1.8622727154813212,
          1.9907054580833545,
          2.1191381397495666,
          2.2475705147557576,
          2.376002936959329,
          2.504435847296378,
          2.6328684092549635,
          2.761301113964914,
          2.8897335300493623,
          3.018166491373908,
          -2.9568006595794745,
          -2.8309792992252403,
          -2.7051580149874437,
          -2.579336761995717,
          -2.4535153655509734,
          -2.3276941854340674,
          -2.201872737072528,
          -2.0760518193967163,
          -1.9502300150449663,
          -1.8244088955729203,
          -1.6985878060618231,
          -1.5727663074038174,
          -1.4469450437418492,
          -1.3211237744117597,
          -1.1953025109425597,
          -1.0694811506328457,
          -0.9436598059375203,
          -0.817838426757717,
          -0.6920171794379171,
          -0.5661958609314459,
          -0.44037455213011345,
          -0.31455326872036693,
          -0.18873197613615522,
          -0.06291065602280321,
          0.06291065602280588,
          0.1887319632913389,
          0.31455326872036915,
          0.44037455213011567,
          0.5661958609314484,
          0.6920171325514692,
          0.8178384267577199,
          0.9436598059375232,
          1.069481150632848,
          1.1953024307224145,
          1.3211236860241402,
          1.446944947266526,
          1.5727664118809621,
          1.6985875812871982,
          1.824408895572922,
          1.9502300150449692,
          2.0760515483646005,
          2.20187273707253,
          2.3276941854340705,
          2.4535155232006556,
          2.5793367619957195,
          2.7051580149874463,
          2.8309792992252434,
          2.956800659579477,
          -2.8978806710616576,
          -2.774566354708681,
          -2.6512527030903765,
          -2.527938514574057,
          -2.4046245234313206,
          -2.281310343650788,
          -2.1579960182286695,
          -2.0346820905222227,
          -1.9113679633003782,
          -1.7880539023036677,
          -1.6647399310344069,
          -1.5414260187620825,
          -1.418111733281795,
          -1.2947975706845,
          -1.1714837322790108,
          -1.04816963659909,
          -0.9248555926089983,
          -0.8015415500740231,
          -0.6782274241684152,
          -0.5549132638749747,
          -0.4315992615156987,
          -0.30828513436719795,
          -0.1849711064716999,
          -0.061657030034634186,
          0.06165703429160185,
          0.18497110647170256,
          0.30828515563170056,
          0.43159926151570116,
          0.5549132638749772,
          0.6782273775641285,
          0.8015414401265517,
          0.9248555293169889,
          1.0481694934953243,
          1.1714837322790133,
          1.2947977464222118,
          1.4181118291947103,
          1.5414259148895515,
          1.6647398192923701,
          1.7880540218197825,
          1.911368090490196,
          2.0346822252808154,
          2.1579960182286717,
          2.281310044520629,
          2.4046245234313233,
          2.5279383506671413,
          2.651252361297738,
          2.774566710231863,
          2.89788067106166,
          -2.8412628041338293,
          -2.7203579966298763,
          -2.599453402024217,
          -2.478548578886052,
          -2.3576436411097297,
          -2.236738880181809,
          -2.1158343205871146,
          -1.9949292644989416,
          -1.8740245399473785,
          -1.7531198568983863,
          -1.6322147958349087,
          -1.5113100327985511,
          -1.3904053649484067,
          -1.2695004512237669,
          -1.1485956270657398,
          -1.027690849464562,
          -0.9067861108075661,
          -0.7858813212941405,
          -0.6649764677153618,
          -0.5440716651450841,
          -0.42316683438643743,
          -0.3022620428829885,
          -0.18135722112389585,
          -0.0604524025568125,
          0.06045240678689545,
          0.18135722112389852,
          0.30226202175253647,
          0.42316686394123115,
          0.5440716651450872,
          0.6649764677153636,
          0.7858812666630579,
          0.9067861108075683,
          1.027690849464565,
          1.1485957063223988,
          1.2695003638912368,
          1.390405364948409,
          1.5113101360458612,
          1.6322147958349111,
          1.7531198568983892,
          1.8740246663904963,
          1.9949291305241248,
          2.1158340377886935,
          2.2367388801818118,
          2.3576437970211903,
          2.4785484158931026,
          2.5994534020242197,
          2.7203579966298785,
          2.841262987642389,
          -2.786815370634203,
          -2.6682276802568636,
          -2.549639294932512,
          -2.431051868043741,
          -2.312463696210723,
          -2.1938759183574437,
          -2.075287849092081,
          -1.9567000858942236,
          -1.8381123289930938,
          -1.7195243422292272,
          -1.600936416579215,
          -1.4823485088102393,
          -1.3637606429800044,
          -1.2451728157051074,
          -1.1265848608246194,
          -1.0079970382606755,
          -0.889409085860116,
          -0.7708212610390222,
          -0.6522333512417489,
          -0.5336455130677003,
          -0.4150575570296806,
          -0.2964697113597641,
          -0.1778818226687311,
          -0.05929394456943671,
          0.05929394036704849,
          0.1778818352719922,
          0.2964696903673678,
          0.4150575570296833,
          0.5336455130677029,
          0.6522333052293772,
          0.7708212067609168,
          0.8894090233655494,
          1.0079969676058949,
          1.1265849395766445,
          1.2451728157051098,
          1.3637606429800069,
          1.4823485088102422,
          1.6009363061925799,
          1.7195242241509054,
          1.8381120776469684,
          1.9567000858942267,
          2.0752878490920827,
          2.1938757705245533,
          2.3124636962107252,
          2.4310513818950787,
          2.5496394639144913,
          2.6682275044628665,
          2.7868153706342054,
          -2.734415288739548,
          -2.6180568011747516,
          -2.5016988652623873,
          -2.3853407511299674,
          -2.268982624135991,
          -2.1526245130325683,
          -2.0362665009211764,
          -1.9199084688360313,
          -1.8035504197187493,
          -1.687192236302512,
          -1.5708341791172422,
          -1.4544760700630859,
          -1.3381180151081054,
          -1.2217598898341473,
          -1.1054018348887529,
          -0.9890438020162984,
          -0.8726855804895055,
          -0.7563275673056458,
          -0.6399695238568239,
          -0.523611346431307,
          -0.4072532807566116,
          -0.2908952101228519,
          -0.17453712398732746,
          -0.058179034559829645,
          0.05817903455983231,
          0.1745371114692884,
          0.2908952101228546,
          0.4072532807566147,
          0.5236113464313092,
          0.6399694781529122,
          0.7563275673056482,
          0.8726855804895077,
          0.9890438722034136,
          1.1054016784216292,
          1.22175988983415,
          1.3381179209919842,
          1.4544760700630883,
          1.5708340694378604,
          1.687192118974605,
          1.8035502948375073,
          1.9199083365010456,
          2.036266500921179,
          2.1526245130325714,
          2.268982470075948,
          2.38534075112997,
          2.5016986972814568,
          2.6180569759395462,
          2.7344151073112997,
          -2.683949422870836,
          -2.569738602071528,
          -2.455528089980781,
          -2.341317206324379,
          -2.2271067683520487,
          -2.112896170630835,
          -1.9986856626808032,
          -1.8844748638959523,
          -1.770264312648214,
          -1.6560537210335717,
          -1.5418433108844407,
          -1.4276325618716634,
          -1.3134218897224152,
          -1.1992113051931277,
          -1.0850007912977961,
          -0.9707901140524111,
          -0.8565794487563192,
          -0.7423688624236671,
          -0.6281583057442082,
          -0.513947722899859,
          -0.39973713616890016,
          -0.28552652302602377,
          -0.17131589951394055,
          -0.05710530112211343,
          0.05710530112211565,
          0.17131588708316903,
          0.28552652302602644,
          0.39973713616890283,
          0.5139477228998617,
          0.6281583057442104,
          0.7423688624236697,
          0.8565794487563214,
          0.970790044344435,
          1.0850007912977984,
          1.1992113908230857,
          1.3134217962375392,
          1.4276326631331189,
          1.5418432019301158,
          1.6560537210335737,
          1.7702640645097567,
          1.8844748638959552,
          1.9986856626808056,
          2.1128961706308376,
          2.2271067683520505,
          2.3413172063243826,
          2.4555280899807834,
          2.56973860207153,
          2.6839492425266664
         ],
         "y": [
          -20.24487268077562,
          -20.244875972047844,
          -20.24487332030207,
          -20.244873939260206,
          -20.244875434029698,
          -20.244872614770216,
          -20.24487705792248,
          -20.244871321367633,
          -20.244871714469728,
          -20.24487641925243,
          -20.244875956156314,
          -20.244871569970144,
          -20.244872631142634,
          -20.244872471195166,
          -20.244876030202036,
          -20.24487249925218,
          -20.24487396406135,
          -20.244870959011887,
          -20.244875857241894,
          -20.24487194884467,
          -20.244872484428186,
          -20.244875826263772,
          -20.24487169303194,
          -20.244872395014557,
          -20.244872395014553,
          -20.244871693031936,
          -0.8132536348019641,
          -0.7300602306053486,
          -0.6797655780942107,
          -0.6463454960853552,
          -0.6239943648265805,
          -0.6114538458036558,
          -0.6065699112697512,
          -0.6094656371144966,
          -0.6209454531916422,
          -0.64154748677605,
          -0.6748765335351385,
          -0.7280162828951957,
          -0.8329544094986319,
          -20.24487171446973,
          -20.244871321367636,
          -20.2448725848075,
          -20.244872614770216,
          -20.244875434029694,
          -20.244871003123304,
          -20.24487332030207,
          -20.24487161776984,
          -20.24487556628238,
          -17.014742935257075,
          -17.014742230664964,
          -17.01474250732758,
          -17.01474142587074,
          -17.014742098080095,
          -17.01474200327342,
          -17.014743105503953,
          -17.014742075673333,
          -17.01474343463136,
          -17.014742471752673,
          -17.014741350319905,
          -17.014742128150445,
          -17.014742544126765,
          -17.01474206244269,
          -17.0147421066319,
          -17.014743308115058,
          -17.014741205507335,
          -17.014742782744847,
          -17.014742810719206,
          -17.014741850548507,
          -17.014740428807077,
          -17.014742143274788,
          -17.01474173891576,
          -17.014741677124007,
          -17.014741677124007,
          -17.01474173891576,
          -0.6921093548396724,
          -0.6122475520010484,
          -0.5641684632963415,
          -0.5324566359883287,
          -0.5111727427712571,
          -0.4997835294641737,
          -0.49558975404653854,
          -0.4994567148381741,
          -0.5113172827181234,
          -0.5329042845878607,
          -0.5669035486881642,
          -0.6227112696637703,
          -0.740740197207287,
          -17.014741984397553,
          -17.014742075673333,
          -17.014743105503953,
          -17.01474343284209,
          -17.0147420980801,
          -17.014741425870742,
          -17.014742507327583,
          -17.014742230664964,
          -17.01474293525708,
          -14.488088291846845,
          -14.488087961178934,
          -14.488087647338396,
          -14.488086032485164,
          -14.488085560297163,
          -14.488085845981784,
          -14.488085163344492,
          -14.488088929931664,
          -14.488086359487141,
          -14.488086702942459,
          -14.488086128253038,
          -14.48808598820909,
          -14.4880860282038,
          -14.488085961722492,
          -14.488085648990712,
          -14.488086700364745,
          -14.488084060464244,
          -14.488086190614588,
          -14.488085129716907,
          -14.488088171787929,
          -14.488084906705328,
          -14.488086204062293,
          -14.488086812696626,
          -14.488085598262222,
          -14.488085598262224,
          -14.488086812696622,
          -0.5689960139948425,
          -0.4924754972764046,
          -0.4466360353443468,
          -0.4165797650863232,
          -0.39673882649030684,
          -0.3861806054317284,
          -0.3826339762417066,
          -0.38740281026614914,
          -0.3996491212692736,
          -0.4221184015837983,
          -0.45734531136724477,
          -0.5152568696397395,
          -0.6591610856521011,
          -14.488086359487141,
          -14.488086153613976,
          -14.488086544791969,
          -14.488085845981786,
          -14.488085560297165,
          -14.488086032485164,
          -14.488086295482573,
          -14.488086617331481,
          -14.488086956221453,
          -12.457665647057986,
          -12.457666484253327,
          -12.457664552277707,
          -12.457666084160092,
          -12.457666565522196,
          -12.457666407643039,
          -12.45766462318367,
          -12.457665615412253,
          -12.457664759638929,
          -12.457667175183978,
          -12.457665172934377,
          -12.457665253902077,
          -12.457665444287912,
          -12.457664847652007,
          -12.457666562570267,
          -12.457666916854556,
          -12.457666521912117,
          -12.45766632985858,
          -12.457664996560453,
          -12.457665887695578,
          -12.457666131474145,
          -12.457666365119358,
          -12.457666661565133,
          -12.457665190596563,
          -12.457666578062788,
          -12.457665274535458,
          -0.44382259516978684,
          -0.37072998610594277,
          -0.32708924776194714,
          -0.2987365387629415,
          -0.28029554189932343,
          -0.2705826912932714,
          -0.2679339839289771,
          -0.27331360816061956,
          -0.28603516543762614,
          -0.30916577479764423,
          -0.3454796188554074,
          -0.40526346207341724,
          -12.457665831421938,
          -12.457666097488666,
          -12.457665615412253,
          -12.457665948296288,
          -12.45766640764304,
          -12.457665254266857,
          -12.457666084160092,
          -12.45766584867415,
          -12.45766648425333,
          -12.457665647057986,
          -10.79036444597994,
          -10.790364284698882,
          -10.790364929707518,
          -10.790365074792987,
          -10.790365426367492,
          -10.790363857693347,
          -10.790364352723046,
          -10.790364571454491,
          -10.790364801503443,
          -10.790364318324526,
          -10.79036409860642,
          -10.790365063662085,
          -10.790363672170415,
          -10.790365043894898,
          -10.79036360397196,
          -10.790365378578574,
          -10.790365248167923,
          -10.790364079041744,
          -10.79036428037848,
          -10.790363956003844,
          -10.790364248460154,
          -10.79036412674183,
          -10.790364419940671,
          -10.790363885288272,
          -10.790363885288272,
          -10.790364419940673,
          -0.31651973665042543,
          -0.24723273980118599,
          -0.2056222971416752,
          -0.17888863757135076,
          -0.1617925989300696,
          -0.1529084547133147,
          -0.15128549177228717,
          -0.15713869672994032,
          -0.17068576167039323,
          -0.1939747566561091,
          -0.23125377350179888,
          -0.29450427729728634,
          -10.790364318324528,
          -10.790364801503447,
          -10.790363297373274,
          -10.790364352723046,
          -10.790362596495909,
          -10.790365426367494,
          -10.790365074792987,
          -10.79036492970752,
          -10.790364284698882,
          -10.790364445979941,
          -9.396764292583425,
          -9.396763265287484,
          -9.396764313307015,
          -9.39676398380235,
          -9.396763018718442,
          -9.39676359729138,
          -9.396762849916719,
          -9.396764405970686,
          -9.396763425500374,
          -9.39676432415251,
          -9.396763871920012,
          -9.396763535022304,
          -9.396762878778851,
          -9.396763400645664,
          -9.396763691115154,
          -9.396764524182995,
          -9.396763980094768,
          -9.396763818215028,
          -9.396762048433558,
          -9.396763095397045,
          -9.396764006961192,
          -9.396764604307915,
          -9.396763753313026,
          -9.396763208706114,
          -9.396763842588289,
          -9.396763753313026,
          -0.18710410249998627,
          -0.12157501153487275,
          -0.0822209814346477,
          -0.0568923467630143,
          -0.04122758999992891,
          -0.03313882404601173,
          -0.03248662201818944,
          -0.038758424191792124,
          -0.05305694163978433,
          -0.07662047210587752,
          -0.11460827450967037,
          -0.18153466643058214,
          -9.396763710715696,
          -9.39676281482577,
          -9.396764405970686,
          -9.396763454643494,
          -9.396764198846256,
          -9.396763616978763,
          -9.396763388952163,
          -9.396763130643867,
          -9.396763852999047,
          -9.396764292583429,
          -8.214583720986267,
          -8.214583365796063,
          -8.21458234753192,
          -8.214582132574876,
          -8.21458254776549,
          -8.214582988017048,
          -8.214583096837664,
          -8.214583471745087,
          -8.21458348678279,
          -8.214583136379577,
          -8.2145820022118,
          -8.214583486516913,
          -8.214582605457046,
          -8.214583138092225,
          -8.214582440072553,
          -8.214582778221187,
          -8.21458254162076,
          -8.21458287872365,
          -8.214581817751975,
          -8.214583336965331,
          -8.21458303460604,
          -8.214582597246192,
          -8.21458325145824,
          -8.214582176648769,
          -8.21458277978075,
          -8.214582648523088,
          -0.05548226803816994,
          0.006276824698006597,
          0.04334310209314589,
          0.06725004780285801,
          0.08153850619780809,
          0.08876951147584031,
          0.0885250077463664,
          0.08186565062406476,
          0.06686567285822315,
          0.04255590646859064,
          0.0034762275785983343,
          -0.06661188578452265,
          -8.214582552918735,
          -8.214582905977878,
          -8.214583471745089,
          -8.214581946663161,
          -8.21458241597821,
          -8.214581978892406,
          -8.214582698171723,
          -8.214582909748916,
          -8.214582807055674,
          -8.214583720986269,
          -7.19909869551016,
          -7.199098536070233,
          -7.199099206692623,
          -7.199098306634066,
          -7.19909929437322,
          -7.1990992924281025,
          -7.199099911942612,
          -7.199098718678817,
          -7.199098597064195,
          -7.199099142846354,
          -7.19909836091814,
          -7.199098879569961,
          -7.1990986376883725,
          -7.199098766913331,
          -7.199098681813905,
          -7.19909897778959,
          -7.199098710274268,
          -7.1990983040182055,
          -7.199099082440149,
          -7.199098787754096,
          -7.199099037506588,
          -7.19909912236937,
          -7.199098896576359,
          -7.199098815494102,
          -7.199098815494104,
          -7.19909889657636,
          0.07843906969191682,
          0.13635621874731796,
          0.17114430647616125,
          0.1935718742527276,
          0.20652704716819956,
          0.21281078861963734,
          0.21178771696820878,
          0.20458832357635987,
          0.18918976298454337,
          0.16422688747312442,
          0.12426540521984408,
          0.048941050199866165,
          -7.199099142846353,
          -7.1990985970641965,
          -7.199098718678819,
          -7.1990993669603265,
          -7.199098208299629,
          -7.199098755338859,
          -7.199097770734792,
          -7.1990992066926225,
          -7.199098536070235,
          -7.199098695510159,
          -6.317381364123723,
          -6.317381507038674,
          -6.317381832761878,
          -6.317381782419661,
          -6.317381244997235,
          -6.317381174152101,
          -6.317381139369035,
          -6.3173814524086795,
          -6.317381726397175,
          -6.317381480530505,
          -6.317381288271779,
          -6.317381847644797,
          -6.31738143839558,
          -6.317381808859677,
          -6.317381946403705,
          -6.317380790666782,
          -6.317381602867398,
          -6.317381909651356,
          -6.3173810330499265,
          -6.3173817950682585,
          -6.31738143946271,
          -6.317381355950559,
          -6.3173812054317615,
          -6.317381643819214,
          -6.317381643819214,
          -6.317381205431762,
          0.21464794006886956,
          0.26876146489032576,
          0.30123773694786665,
          0.32201707928575474,
          0.33376438173667056,
          0.33897015514767476,
          0.3373899390072694,
          0.32944984766085583,
          0.3139657405308196,
          0.28850243792784763,
          0.2478573765361926,
          0.16545291836044396,
          -6.317381480530506,
          -6.317381206751639,
          -6.31738145240868,
          -6.317381653796243,
          -6.317381174152102,
          -6.317381244997236,
          -6.317381782419662,
          -6.317381832761879,
          -6.317380507988716,
          -6.317381364123724,
          -5.544629698541836,
          -5.544629792376365,
          -5.544629401046526,
          -5.544629891445204,
          -5.544629243568356,
          -5.544629243543953,
          -5.54462939315627,
          -5.544629361710368,
          -5.544629568527112,
          -5.544629328584959,
          -5.5446293814863274,
          -5.5446290438547186,
          -5.544629249915856,
          -5.544629179968377,
          -5.544629815624116,
          -5.54462953555837,
          -5.544629689058644,
          -5.544628658118214,
          -5.544629468488742,
          -5.544629267120206,
          -5.544629460568528,
          -5.544629197142306,
          -5.544629452234599,
          -5.544629000295327,
          -5.544629508054303,
          -5.544628944646689,
          0.3532713937779941,
          0.4035499542197079,
          0.4336639988143022,
          0.4527033267035957,
          0.4633608965252981,
          0.4674859964347056,
          0.4654133040775814,
          0.45681354923354417,
          0.4412555683081481,
          0.41543068376519565,
          0.3736809552930301,
          0.28106696838700906,
          -5.544629328584959,
          -5.544629568527112,
          -5.544629361710367,
          -5.54462939315627,
          -5.544629243543953,
          -5.544629243568357,
          -5.544629891445206,
          -5.544629401046528,
          -5.544629792376366,
          -5.544629698541836,
          -4.861819292617159,
          -4.861819503197711,
          -4.86181962826153,
          -4.861819036091678,
          -4.861818774647061,
          -4.861818997451875,
          -4.8618190115639175,
          -4.861818695755349,
          -4.8618190529254575,
          -4.8618191055971804,
          -4.861819156249554,
          -4.861819046689609,
          -4.861818693130017,
          -4.861819099560824,
          -4.861819177464156,
          -4.861819069988609,
          -4.861819771357699,
          -4.86181942888184,
          -4.861819042253076,
          -4.861819234608427,
          -4.861819346560182,
          -4.861818891960661,
          -4.861819018519008,
          -4.86181873767741,
          -4.861818737677409,
          -4.861819018519008,
          0.4943238090233133,
          0.5407480355608925,
          0.5685262015179653,
          0.5858061454342717,
          0.5953762684859687,
          0.5984517371610314,
          0.5958552284413902,
          0.5867012054014359,
          0.5706477641506132,
          0.5448409902083565,
          0.5018644082440946,
          0.3754205168105218,
          -4.8618195644725635,
          -4.861819052925458,
          -4.861819150178665,
          -4.861819011563918,
          -4.861818997451877,
          -4.861818774647061,
          -4.861819036091678,
          -4.861819186714978,
          -4.861819064480174,
          -4.8618192926171595,
          -4.25411189000948,
          -4.254112091544468,
          -4.254112002882975,
          -4.254112032872424,
          -4.254112078655756,
          -4.254111156851703,
          -4.254112069318228,
          -4.25411228158671,
          -4.254111493752645,
          -4.254111773401281,
          -4.254112111046182,
          -4.254111434071311,
          -4.254111705057642,
          -4.254111979839582,
          -4.254111902380669,
          -4.254111346339112,
          -4.254111794833372,
          -4.254112032599053,
          -4.25411168376093,
          -4.254111271959763,
          -4.254111389141836,
          -4.254111848244836,
          -4.254111708434732,
          -4.2541119477955505,
          -4.2541119477955505,
          -4.254111708434733,
          0.6358486296016778,
          0.6804707889777797,
          0.7058576731853164,
          0.721399888512237,
          0.7298512246481301,
          0.7319320455989086,
          0.7287821921964761,
          0.7192130984224565,
          0.7027886637937589,
          0.6766883809422554,
          0.63329786742201,
          -4.254111682470714,
          -4.254111773401281,
          -4.254111918367642,
          -4.254111859110342,
          -4.2541120693182295,
          -4.254111574760274,
          -4.254112078655757,
          -4.2541116198831945,
          -4.254111592471692,
          -4.2541112760210815,
          -4.254111890009481,
          -3.709763087018531,
          -3.709763586439464,
          -3.7097633909216428,
          -3.7097629455809495,
          -3.7097629762297233,
          -3.709763396466126,
          -3.7097629546319832,
          -3.709762775784926,
          -3.7097629597217883,
          -3.7097634050510417,
          -3.709763077231463,
          -2.3133723010149874,
          -2.313357816556968,
          -2.3133560128570534,
          -2.313354209157139,
          -2.313352405457225,
          -3.709763504950268,
          -3.7097634427308113,
          -3.7097630362755702,
          -3.7097630970946702,
          -3.709763634276348,
          -3.709763064999523,
          -3.7097635392853108,
          -3.709762810162181,
          -3.7097632182681464,
          -3.709763131320546,
          -3.709763064999522,
          -3.709763227015396,
          -3.7097635037951875,
          0.8533118687639304,
          0.8644828806429624,
          0.866642009027221,
          0.8628965945198175,
          0.8526162584965888,
          0.8326790457352897,
          -3.7097631466228607,
          -3.709762836187036,
          -3.7097630772314627,
          -3.7097626169813087,
          -3.709762959721788,
          -3.7097627757849265,
          -3.7097629546319832,
          -3.7097626246635187,
          -3.7097629762297237,
          -3.70976294558095,
          -3.7097630119934593,
          -3.7097632099749687,
          -3.709763087018533,
          -3.219354767308422,
          -3.219354119744099,
          -3.2193543549326713,
          -3.2193541678990436,
          -3.219354210205311,
          -3.219354727293061,
          -2.007548499840887,
          -2.007542393519389,
          -2.007536287197891,
          -2.007530180876392,
          -2.0075367553129975,
          -2.007539385953844,
          -2.0075332796323457,
          -2.0075271733108457,
          -2.007521066989348,
          -2.0075149606678493,
          -2.0075088543463515,
          -2.007502748024853,
          -3.2193547775628133,
          -3.2193542151804495,
          -3.219354155480966,
          -3.2193540822091915,
          -3.2193542395081174,
          -3.219354156928159,
          -3.2193541569281594,
          -3.2193542395081174,
          -3.2193540822091906,
          -3.2193541554809664,
          -3.219354587927996,
          -3.2193544054592107,
          -3.2193544893363937,
          -3.219354194347874,
          -3.219354288332017,
          -3.2193543163244405,
          -3.219354044568939,
          -3.2193541435294017,
          -3.2193543004782748,
          -3.2193542752301405,
          -3.219354207309006,
          -3.2193541935949286,
          -3.2193542335573824,
          -3.2193545313513683,
          -3.219354373742574,
          -3.2193542102053114,
          -3.219354167899045,
          -3.219354354932672,
          -3.219354119744099,
          -3.219354082268779,
          -2.7752471600211717,
          -2.77524709300241,
          -2.7752471232891804,
          -2.7752472739631946,
          -2.775247130551821,
          -2.775247156021658,
          -1.7845788867323515,
          -1.7326785798036295,
          -1.7305856207311736,
          -1.7305867999212938,
          -1.7305792421490704,
          -1.7305677405810873,
          -1.7305601828088626,
          -1.730561361998985,
          -1.7305625411891055,
          -1.7305549834168812,
          -1.7305561626070027,
          -1.730548604834779,
          -1.7366520910703513,
          -1.7526107181891526,
          -2.775247331817905,
          -2.775247410986422,
          -2.775246962853857,
          -2.77524716661047,
          -2.7752475062193387,
          -2.7752471325986745,
          -2.775247410986422,
          -2.775247162370234,
          -2.7752472345175874,
          -2.775246925357308,
          -2.775247178161872,
          -2.7752471754980483,
          -2.775247013617667,
          -2.775246988759325,
          -2.7752470563716036,
          -2.775246962145462,
          -2.775247030108163,
          -2.775246953551901,
          -2.775247400446742,
          -2.77524700745888,
          -2.7752469240073516,
          -2.7752471496017157,
          -2.775247156021659,
          -2.7752468115662587,
          -2.7752469569365696,
          -2.7752471232891804,
          -2.775246780068159,
          -2.7752471600211726,
          -2.3711796250002446,
          -2.37118007327826,
          -2.3711796313305973,
          -2.3711796418119553,
          -2.3711796491608026,
          -2.371179684115278,
          -1.629981307972108,
          -1.5378211830007826,
          -1.4842480193868832,
          -1.47858755067085,
          -1.4785892802102767,
          -1.478591009749704,
          -1.4785800585310274,
          -1.4791996777260716,
          -1.4885185410127,
          -1.5022553254984263,
          -1.5190469019166584,
          -1.538212992180085,
          -1.5580722496194581,
          -1.5785426749770481,
          -2.3711797118662123,
          -2.371179600090586,
          -2.371179426971472,
          -2.3711795555678297,
          -2.3711795555678297,
          -2.3711795793305215,
          -2.3711796000905863,
          -2.371179711866212,
          -2.3711795119006824,
          -2.3711796070169138,
          -2.3711799221465775,
          -2.3711795334831782,
          -2.3711796647721277,
          -2.3711795767337245,
          -2.371179853801181,
          -2.371179665278342,
          -2.3711797221612674,
          -2.3711796957569473,
          -2.371179669369943,
          -2.371179502259685,
          -2.371179666378447,
          -2.3711797398078476,
          -2.3711796841152775,
          -2.371179649160804,
          -2.3711796418119566,
          -2.3711796313305977,
          -2.3711797925298113,
          -2.3711796250002455,
          -2.001970771641248,
          -2.0019707362994437,
          -2.0019706548973204,
          -2.0019708736346757,
          -2.00197087829289,
          -2.0019708285125697,
          -1.4688319513849333,
          -1.3840888983206185,
          -1.3086183091376615,
          -1.2575349963951576,
          -1.2609266318342167,
          -1.272929434111459,
          -1.2872761127212744,
          -1.3030187929605486,
          -1.319142088520957,
          -1.3356839046064304,
          -1.352631286318108,
          -1.3700277813973367,
          -1.3878643787410136,
          -1.4061846260904858,
          -2.0019706929149685,
          -2.0019707368564514,
          -2.00197067832947,
          -2.0019704886055765,
          -2.0019704886055756,
          -2.00197067832947,
          -2.0019707368564514,
          -2.0019706929149685,
          -2.0019706467873783,
          -2.001970623597681,
          -2.001970558238064,
          -2.0019706780184725,
          -2.00197041125166,
          -2.001970630600734,
          -2.0019705595130857,
          -2.0019705380709585,
          -2.0019705268900556,
          -2.0019706034946827,
          -2.001970794820209,
          -2.001970913090365,
          -2.0019705251277053,
          -2.0019707163120346,
          -2.0019705738243423,
          -2.001970498540821,
          -2.001970622037777,
          -2.0019704049190445,
          -2.0019706121416223,
          -2.0019704017226196,
          -1.6632957451907608,
          -1.6632959715800024,
          -1.6632959356933634,
          -1.6632959325902967,
          -1.6632959443293562,
          -1.6632957679823805,
          -1.663295817826303,
          -1.2240811391233337,
          -1.156024233591053,
          -1.0963133622798518,
          -1.0987813991650146,
          -1.1120104342894614,
          -1.1255668135901444,
          -1.1394503999966838,
          -1.1537047412504267,
          -1.1682857413285117,
          -1.1832545589673542,
          -1.1986109200261965,
          -1.2143808983216948,
          -1.2305553456803693,
          -1.6632958629809875,
          -1.663296028337524,
          -1.6632957517057179,
          -1.6632959898910156,
          -1.6632959898910151,
          -1.6632957517057179,
          -1.6632960283375235,
          -1.6632958629809873,
          -1.6632958609781823,
          -1.6632958383751757,
          -1.6632959781110914,
          -1.6632958819916017,
          -1.663296063482822,
          -1.6632958376200966,
          -1.6632959600615127,
          -1.6632959433165575,
          -1.6632958772298339,
          -1.6632959354784846,
          -1.6632957789629237,
          -1.6632958873465051,
          -1.663295942139139,
          -1.6632959290763294,
          -1.6632957679823812,
          -1.6632959443293571,
          -1.6632959325902976,
          -1.6632959356933643,
          -1.6632959715800029,
          -1.663295745190761,
          -1.3515178941053114,
          -1.3515178682274116,
          -1.3515178510923622,
          -1.351517894790682,
          -1.3515180559550686,
          -1.351517762009787,
          -1.3515177969758423,
          -1.057399726724105,
          -0.9974300003959307,
          -0.9439446580935281,
          -0.9378845360034778,
          -0.9492849061187406,
          -0.9609510504626885,
          -0.9729266538470457,
          -0.9852027051687102,
          -0.9977789302869251,
          -1.0106901399806911,
          -1.0239273231469064,
          -1.037516416531848,
          -1.0514747569898284,
          -1.3515178631455613,
          -1.3515180074982123,
          -1.351517911170633,
          -1.351517726184869,
          -1.3515178255453701,
          -1.351517911170633,
          -1.351517908244503,
          -1.3515178631455615,
          -1.351517937308154,
          -1.3515179036756662,
          -1.3515178298342017,
          -1.351517865243793,
          -1.351517832043005,
          -1.351517798988447,
          -1.3515180585324555,
          -1.3515178393907037,
          -1.3515178191142638,
          -1.351517857387373,
          -1.3515178512750816,
          -1.351517805398288,
          -1.3515179940844253,
          -1.3515177969758425,
          -1.3515177620097885,
          -1.3515178695379109,
          -1.351517802165255,
          -1.3515178510923624,
          -1.351517959635241,
          -1.3515178033293573,
          -1.0635547412487205,
          -1.0635547100311478,
          -1.0635547303398045,
          -1.063554743619982,
          -1.0635546891277237,
          -1.063554752534444,
          -1.063554773617037,
          -0.8835781464415675,
          -0.8324891403410938,
          -0.7869734621635269,
          -0.7741582798354443,
          -0.7836441769893483,
          -0.7933497794666652,
          -0.8033296189942541,
          -0.8135570734739453,
          -0.8240406057273254,
          -0.8348151636037743,
          -0.8458539879347435,
          -0.8572007635319563,
          -0.8688287312268654,
          -1.0635548464590756,
          -1.0635547911083543,
          -1.063554654130631,
          -1.0635548328989048,
          -1.0635547514576966,
          -1.063554735542526,
          -1.0635547097549916,
          -1.063554846459075,
          -1.0635547483755081,
          -1.0635546615911484,
          -1.063554814885023,
          -1.063554844177296,
          -1.0635545918780485,
          -1.0635546520883317,
          -1.0635548251588256,
          -1.0635548303267006,
          -1.063554765891557,
          -1.0635547677064727,
          -1.063554831784702,
          -1.0635548758925235,
          -1.0635547994735473,
          -1.0635547736170374,
          -1.0635547525344442,
          -1.0635546891277246,
          -1.0635547436199826,
          -1.0635547303398045,
          -1.0635546351290994,
          -1.0635547412487214,
          -0.7967786000895893,
          -0.7967785020714291,
          -0.7967785517205227,
          -0.7967785588013373,
          -0.7967785631341705,
          -0.7967786162854834,
          -0.7967784949109025,
          -0.7022025795091738,
          -0.6607507788268945,
          -0.6239163026019023,
          -0.6077585016505623,
          -0.6149915920339761,
          -0.6226839567298345,
          -0.6305713775333465,
          -0.6386799282611673,
          -0.6470093347725404,
          -0.6555543926897438,
          -0.6642943965927762,
          -0.673293325502228,
          -0.6825206135241694,
          -0.7967785118844701,
          -0.7967785528157196,
          -0.7967785904859872,
          -0.7967785112836783,
          -0.7967785112836776,
          -0.796778590485988,
          -0.7967785528157193,
          -0.7967785751820575,
          -0.7967785701057526,
          -0.7967786241743882,
          -0.796778549310659,
          -0.7967785687902114,
          -0.7967786139556619,
          -0.7967785672873536,
          -0.796778625188383,
          -0.7967785362081603,
          -0.7967785220881473,
          -0.796778578254413,
          -0.7967785251470634,
          -0.7967784846296335,
          -0.7967784944032983,
          -0.7967784949109036,
          -0.7967784965933604,
          -0.7967785036503243,
          -0.7967784996917544,
          -0.796778492996412,
          -0.7967784437431653,
          -0.7967785421667237,
          -0.5489337846588485,
          -0.5489337423707742,
          -0.5489337282846171,
          -0.5489337059975721,
          -0.5489337196556763,
          -0.5489337775189256,
          -0.5489337314209607,
          -0.5127147866152097,
          -0.48182843148540766,
          -0.4544276966386597,
          -0.43850036573184137,
          -0.44325698141310577,
          -0.44886580141761023,
          -0.45459923354949383,
          -0.4605098366532048,
          -0.46654450360277844,
          -0.47276453020501036,
          -0.47915189425369575,
          -0.4856975846457311,
          -0.49242753812739454,
          -0.5489337482918633,
          -0.5489336896926023,
          -0.548933751773412,
          -0.5489337771693147,
          -0.548933777169315,
          -0.5489337517734114,
          -0.548933735003036,
          -0.5489337482918626,
          -0.5489337077523241,
          -0.548933692313545,
          -0.548933757714526,
          -0.5489337513993724,
          -0.5489337566488665,
          -0.5489337250093329,
          -0.5489337371849115,
          -0.5489337261887504,
          -0.5489337356792834,
          -0.5489337762521027,
          -0.5489337723389324,
          -0.5489336846082649,
          -0.5489337585240026,
          -0.5489336883822421,
          -0.548933777518926,
          -0.5489337621846768,
          -0.5489337059975726,
          -0.5489337282846183,
          -0.5489337006695084,
          -0.5489337846588488,
          -0.31807433344160296,
          -0.3180743197975304,
          -0.31807433192069545,
          -0.3180743553291657,
          -0.318074372169983,
          -0.31807434091295084,
          -0.3180743564170512,
          -0.3180743479119993,
          -0.29524290287716115,
          -0.2781221463470809,
          -0.26595328971943155,
          -0.268361301254497,
          -0.27177231070526997,
          -0.2752942650841117,
          -0.2788799739432294,
          -0.2825935533735924,
          -0.28640443748126837,
          -0.29028600416808864,
          -0.29431688609515727,
          -0.29842650221182093,
          -0.31807438404497446,
          -0.31807436496922076,
          -0.31807432440846056,
          -0.3180743667048312,
          -0.31807436670483125,
          -0.31807432440846106,
          -0.3180743377633004,
          -0.31807435686852825,
          -0.318074346167853,
          -0.3180743095970621,
          -0.3180743147067147,
          -0.31807435384597627,
          -0.3180743412571837,
          -0.31807432452728424,
          -0.3180743443456389,
          -0.3180743496102813,
          -0.3180743263041347,
          -0.3180743439722849,
          -0.3180743379296237,
          -0.31807431542864606,
          -0.31807437389661397,
          -0.31807433057697343,
          -0.31807431522331364,
          -0.31807432110267375,
          -0.3180743299566724,
          -0.3180743319206957,
          -0.31807429476144844,
          -0.3180743334416035,
          -0.10251208040525239,
          -0.10251207820143704,
          -0.10251207888011082,
          -0.10251207907089899,
          -0.10251207407094498,
          -0.10251208526958722,
          -0.10251208521057398,
          -0.10251207603320622,
          -0.10055801547646159,
          -0.09452242917010423,
          -0.08965234890251172,
          -0.0901991597284949,
          -0.09135092574836434,
          -0.09253051195792328,
          -0.09377272913617407,
          -0.09501587026518754,
          -0.09630348308631015,
          -0.09764403042112813,
          -0.09901075310109336,
          -0.10041311946129605,
          -0.10251207523669978,
          -0.10251208114497042,
          -0.10251208266601636,
          -0.10251208092710395,
          -0.10251208092710368,
          -0.10251208266601562,
          -0.10251208114496982,
          -0.10251208429878701,
          -0.1025120762905806,
          -0.10251207125039286,
          -0.10251209413995613,
          -0.10251207164525672,
          -0.10251207434298654,
          -0.10251208094603909,
          -0.10251208503163656,
          -0.1025120754566311,
          -0.10251207891941572,
          -0.10251208697156611,
          -0.10251208114616162,
          -0.10251207486324587,
          -0.10251207603320689,
          -0.10251207659440376,
          -0.10251209383556259,
          -0.10251207407094509,
          -0.10251207907089921,
          -0.10251207888011216,
          -0.1025120782014366,
          -0.1025120804052535,
          0.09922468082371272,
          0.09922468465669565,
          0.09922469117231392,
          0.099224689355628,
          0.09922467494580811,
          0.09922469520509025,
          0.09922467988868766,
          0.09922469091559372,
          0.09922469279301105,
          0.09674525850209059,
          0.09127068882144296,
          0.09131722399948572,
          0.09251261931548505,
          0.09371541643193187,
          0.09496111147971925,
          0.09625871556194981,
          0.09759043853045424,
          0.0992246954331546,
          0.09922467488834055,
          0.09922469285499441,
          0.09922468543093706,
          0.09922469791937918,
          0.09922469562857354,
          0.09922469133374809,
          0.09922468225195968,
          0.09922469562857364,
          0.09922469791937859,
          0.0992246854309366,
          0.09922468380597108,
          0.09922468392111336,
          0.09922469543315454,
          0.09922468264239509,
          0.09922468048504085,
          0.09922469390879102,
          0.09922468791365469,
          0.09922467543935765,
          0.09922468830833286,
          0.09922468704518206,
          0.0992246832034489,
          0.0992246927930106,
          0.09922469091559338,
          0.09922468850485888,
          0.09922468663911388,
          0.09922468345973845,
          0.09922468089546821,
          0.0992246827675316,
          0.09922468465669576,
          0.09922468082371205,
          0.2884247257640328,
          0.28842473778637945,
          0.28842471269109426,
          0.28842471847748874,
          0.28842471773380673,
          0.28842472330496327,
          0.28842472749010784,
          0.2884247327282785,
          0.2884247050998824,
          0.2884247102348926,
          0.27903843161883557,
          0.27625815683934096,
          0.27988849432579427,
          0.28368822897740487,
          0.28842471141917564,
          0.288424714574829,
          0.28842472942483754,
          0.2884246879736587,
          0.28842472668527525,
          0.28842470397126124,
          0.2884247446497667,
          0.2884247279076674,
          0.2884246967296082,
          0.28842475150496133,
          0.288424724269472,
          0.2884247239552299,
          0.28842472790766693,
          0.28842477182621384,
          0.2884246768339625,
          0.28842472668527513,
          0.2884246879736583,
          0.2884247294248371,
          0.28842471457482854,
          0.28842468461736265,
          0.28842474470418833,
          0.2884247121281666,
          0.2884246999745557,
          0.28842471037221384,
          0.288424710234893,
          0.2884247050998816,
          0.28842470674366283,
          0.28842472749010795,
          0.28842472330496327,
          0.2884247177338063,
          0.2884247184774884,
          0.28842471269109393,
          0.2884247127502959,
          0.2884247009024843,
          0.4662214681370527,
          0.4662213658550186,
          0.4662214087298032,
          0.46622145827424344,
          0.4662214478935425,
          0.46622147899749866,
          0.46622136096172284,
          0.46622143353944323,
          0.4662214155680098,
          0.4662214030062743,
          0.46622144845320307,
          0.46622143657442117,
          0.4662214439993716,
          0.4662213964094718,
          0.4662214314308785,
          0.46622141803990214,
          0.46622149913694017,
          0.466221427616583,
          0.4662215160086096,
          0.46622147351762344,
          0.4662214018246401,
          0.4662214404738372,
          0.4662214530792932,
          0.4662214374795015,
          0.46622148283911,
          0.4662214530792937,
          0.4662214404738368,
          0.4662214470860593,
          0.4662214735176235,
          0.4662214257779648,
          0.4662214726352899,
          0.4662214093234005,
          0.46622141803990236,
          0.4662213867925174,
          0.46622139640947186,
          0.4662214439993716,
          0.4662214365744207,
          0.46622140451767113,
          0.4662214030062742,
          0.4662214155680088,
          0.46622147681858384,
          0.4662213609617224,
          0.466221436209027,
          0.46622140536454126,
          0.4662214160133341,
          0.4662213667450047,
          0.46622136585501894,
          0.46622146813705234,
          0.6336155637689499,
          0.6336155641705721,
          0.6336156045453715,
          0.6336156579121128,
          0.6336156226324478,
          0.6336155703659389,
          0.6336155218423698,
          0.6336156384072118,
          0.6336155681998537,
          0.6336156068722012,
          0.6336155587552195,
          0.6336155396644075,
          0.6336156243247435,
          0.6336155461836812,
          0.6336155769248965,
          0.6336156078106744,
          0.6336155937615112,
          0.633615564629767,
          0.6336155723938119,
          0.6336155732736157,
          0.6336156241903386,
          0.6336155729880291,
          0.6336156967731796,
          0.6336155653603387,
          0.6336155653603391,
          0.6336156333614702,
          0.6336155729880296,
          0.6336155608927513,
          0.6336155732736163,
          0.6336155723938114,
          0.6336156275886504,
          0.6336155937615117,
          0.6336156078106742,
          0.6336155769248963,
          0.6336156083945343,
          0.6336155623502511,
          0.6336156013841003,
          0.6336155587552192,
          0.6336156068722012,
          0.6336155073478218,
          0.6336155778762231,
          0.6336155218423689,
          0.6336155703659384,
          0.6336156226324472,
          0.633615598802529,
          0.6336155458212593,
          0.6336155641705709,
          0.6336155637689499,
          0.7914942433576475,
          0.7914942909808207,
          0.7914943012324285,
          0.7914942236352238,
          0.7914942920213203,
          0.7914942782219718,
          0.7914942647974683,
          0.7914942800933705,
          0.791494233174046,
          0.7914942398730663,
          0.7914942486595041,
          0.7914942102909007,
          0.7914943318815757,
          0.7914942981084797,
          0.7914942377963277,
          0.791494263571098,
          0.7914943232758604,
          0.7914942908925815,
          0.7914943015085052,
          0.791494358794631,
          0.7914942615357573,
          0.7914943425597917,
          0.7914941752074753,
          0.7914942044792601,
          0.7914942044792606,
          0.7914942566193703,
          0.7914943425597922,
          0.7914943428015557,
          0.7914943587946313,
          0.7914943015085055,
          0.7914943717247672,
          0.791494242643666,
          0.7914941831656573,
          0.7914942377963278,
          0.7914942981084792,
          0.7914942523097349,
          0.7914942895364858,
          0.791494248659504,
          0.7914942398730658,
          0.7914942331740458,
          0.79149428009337,
          0.7914942647974682,
          0.7914942013757849,
          0.79149429202132,
          0.7914942236352234,
          0.7914942258233055,
          0.7914941411767231,
          0.7914942433576467,
          0.9406463149862535,
          0.9406462556478566,
          0.9406462228649862,
          0.940646226704135,
          0.940646344573467,
          0.9406460825984795,
          0.9406462615675144,
          0.9406464162326198,
          0.9406462064467864,
          0.9406463975466374,
          0.940646306108418,
          0.9406462975063338,
          0.940646274043769,
          0.9406462672807325,
          0.9406462621255652,
          0.9406463105938347,
          0.9406462533738156,
          0.9406461262482597,
          0.9406462751471512,
          0.940646282010384,
          0.940646158713498,
          0.940646260856868,
          0.9406463032545527,
          0.9406462575005998,
          0.9406462575006003,
          0.9406463032545523,
          0.9406462608568676,
          0.9406462578607592,
          0.9406462820103836,
          0.9406462751471509,
          0.9406462248683712,
          0.9406462533738151,
          0.9406462124925516,
          0.9406461643316766,
          0.9406462672807321,
          0.9406463711314943,
          0.940646297506333,
          0.9406463061084174,
          0.9406462059148654,
          0.940646111106928,
          0.9406463213927855,
          0.9406462615675142,
          0.940646176371379,
          0.9406463445734665,
          0.9406462267041344,
          0.9406462228649871,
          0.9406462556478566,
          0.9406463149862528,
          1.081775747931273,
          1.0817757599912428,
          1.0817757077249905,
          1.0817757872229148,
          1.0817758371813135,
          1.0817756773970955,
          1.0817759061165089,
          1.0817758159299613,
          1.081775738989414,
          1.08177562599974,
          1.0817757378658448,
          1.0817758747898112,
          1.0817757298121096,
          1.0817758268938726,
          1.081775825733824,
          1.0817759135831293,
          1.0817757874498204,
          1.0817757109047832,
          1.0817758372693844,
          1.0817757546495859,
          1.0817757798440528,
          1.0817756866662762,
          1.0817757656394724,
          1.0817757776819843,
          1.0817758948560203,
          1.0817756485072803,
          1.0817758037149148,
          1.0817757798440528,
          1.081775871407187,
          1.0817758372693835,
          1.0817758272093951,
          1.0817756714307438,
          1.0817759135831295,
          1.0817757103995285,
          1.0817758268938726,
          1.0817757298121085,
          1.0817757607508969,
          1.0817758514063094,
          1.0817756259997393,
          1.0817758514410962,
          1.0817758159299609,
          1.0817757948664812,
          1.0817757880076977,
          1.0817757272338389,
          1.0817756779607446,
          1.08177570772499,
          1.0817758678223677,
          1.0817757479312724,
          1.215512913419117,
          1.2155128864323237,
          1.2155128726279243,
          1.2155129300867014,
          1.215512952297065,
          1.2155129377391787,
          1.215512885905679,
          1.2155130763416988,
          1.215513062316901,
          1.2155129753237746,
          1.2155131704235784,
          1.2155129406398253,
          1.215512889239735,
          1.2155129942467684,
          1.21551288279583,
          1.2155129118796093,
          1.2155129976727173,
          1.2155130290665617,
          1.2155130189222978,
          1.2155129866240342,
          1.2155131062886113,
          1.215513045550682,
          1.2155130511616663,
          1.215512879507445,
          1.2155130143713666,
          1.2155130511616665,
          1.215513045550682,
          1.2155129717114566,
          1.2155129866240342,
          1.215513018922298,
          1.215513029066561,
          1.215512997672717,
          1.2155129118796093,
          1.2155128827958301,
          1.215512994246768,
          1.2155128892397347,
          1.2155129406398257,
          1.2155130397219298,
          1.2155129753237741,
          1.2155130623169008,
          1.2155129475608257,
          1.215512885905679,
          1.215512937739178,
          1.2155129522970647,
          1.2155129300867016,
          1.2155128726279238,
          1.215512886432323,
          1.215512913419117,
          1.3424241202790497,
          1.3424241222365574,
          1.3424240762811612,
          1.3424241329570217,
          1.3424241138061839,
          1.342424098791036,
          1.3424240225107653,
          1.3424241301078652,
          1.3424239851741084,
          1.3424240941819994,
          1.3424240337535938,
          1.3424240856701624,
          1.3424240851393736,
          1.3424240337667452,
          1.342424126399841,
          1.3424240241685546,
          1.3424240753453445,
          1.3424242859614761,
          1.3424240303900836,
          1.342424036980768,
          1.3424241332125004,
          1.3424240122716584,
          1.342424157638284,
          1.3424240244516779,
          1.3424240244516774,
          1.3424241576382836,
          1.3424240122716586,
          1.3424241332125009,
          1.342424036980768,
          1.3424240303900832,
          1.3424241346676078,
          1.3424240753453438,
          1.3424240241685548,
          1.3424241263998404,
          1.3424240337667452,
          1.3424240851393727,
          1.342424085670162,
          1.342424033753593,
          1.3424240941819994,
          1.3424239851741084,
          1.3424241301078654,
          1.3424240225107646,
          1.3424240987910352,
          1.3424241138061834,
          1.3424238485168958,
          1.3424240762811608,
          1.3424241222365565,
          1.3424241202790492,
          1.4630183138869253,
          1.4630184830635244,
          1.4630185434653549,
          1.4630184334815537,
          1.4630183550771676,
          1.463018484395088,
          1.4630185107668034,
          1.4630184592507511,
          1.463018562875929,
          1.4630186383545172,
          1.4630184314254895,
          1.4630184689978787,
          1.4630184419118901,
          1.4630185464713723,
          1.4630185160780373,
          1.4630184761463383,
          1.4630184689274468,
          1.4630184736579621,
          1.463018425650033,
          1.4630184031635876,
          1.463018475022075,
          1.4630185441780073,
          1.463018357907921,
          1.4630185350909057,
          1.4630185350909055,
          1.4630183579079215,
          1.4630185441780075,
          1.4630184750220752,
          1.463018403163587,
          1.4630184256500331,
          1.4630184736579617,
          1.4630184689274466,
          1.463018476146338,
          1.4630185160780373,
          1.463018546471372,
          1.4630184419118895,
          1.4630184689978787,
          1.4630184314254893,
          1.4630186383545172,
          1.4630185628759291,
          1.4630184592507511,
          1.463018510766803,
          1.4630184843950877,
          1.4630183550771674,
          1.4630184334815528,
          1.4630185434653544,
          1.463018483063524,
          1.4630184692916008,
          1.5777565913657605,
          1.5777564069875953,
          1.5777564315227903,
          1.5777565193141196,
          1.5777564590598783,
          1.577756527542262,
          1.5777566410273716,
          1.5777565501506785,
          1.5777565818172263,
          1.5777564180114858,
          1.5777567402192214,
          1.5777565478728053,
          1.577756441904267,
          1.577756482375197,
          1.5777565723231508,
          1.5777564807652897,
          1.5777564211933206,
          1.5777565234998507,
          1.5777566673665047,
          1.5777564986473571,
          1.5777565646885132,
          1.5777564662601855,
          1.5777565466158867,
          1.5777564068504946,
          1.5777564068504952,
          1.5777565466158863,
          1.577756466260186,
          1.577756564688513,
          1.5777564986473573,
          1.5777566673665042,
          1.57775652349985,
          1.5777564211933208,
          1.5777564807652893,
          1.57775657232315,
          1.5777566659099045,
          1.5777564419042664,
          1.5777565478728053,
          1.5777565588646614,
          1.5777565985389495,
          1.5777565818172257,
          1.577756550150678,
          1.577756641027371,
          1.5777565275422618,
          1.5777562833221692,
          1.5777565193141192,
          1.5777564315227894,
          1.5777565794114334,
          1.5777565913657599,
          1.6870544964846725,
          1.6870544857294798,
          1.6870544023482086,
          1.687054553460499,
          1.6870544168782742,
          1.6870543787732757,
          1.687054429611955,
          1.6870545706408926,
          1.6870544507202077,
          1.6870543720239715,
          1.6870545436713489,
          1.687054511933213,
          1.6870543728437735,
          1.687054411782718,
          1.6870545313682932,
          1.6870544730870662,
          1.6870544472130629,
          1.6870545553740146,
          1.6870545062238156,
          1.6870545466629565,
          1.6870544658882827,
          1.687054524387019,
          1.6870545505374652,
          1.6870543563242488,
          1.6870544583507407,
          1.687054448546274,
          1.6870545243870188,
          1.6870545677035205,
          1.6870546483380866,
          1.6870545062238158,
          1.6870545553740146,
          1.6870544472130624,
          1.687054573865375,
          1.6870543304215841,
          1.687054411782718,
          1.6870545723886277,
          1.6870545119332134,
          1.6870543457577214,
          1.6870545690414045,
          1.687054450720207,
          1.6870545706408921,
          1.6870544296119547,
          1.6870543787732752,
          1.6870544168782735,
          1.6870545534604986,
          1.6870542128841166,
          1.687054673961727,
          1.6870544964846723,
          1.7912903857128355,
          1.7912905923652636,
          1.791290527395404,
          1.7912906095840286,
          1.7912903596329137,
          1.7912904898522157,
          1.791290445652975,
          1.7912905114210105,
          1.79129037704839,
          1.791290646453897,
          1.7912905325242274,
          1.7912903311486832,
          1.791290503048359,
          1.7912906214739746,
          1.791290255095443,
          1.7912904154345888,
          1.791290541099745,
          1.7912905840005722,
          1.7912903799884738,
          1.7912905491302202,
          1.791290535915015,
          1.7912904921293644,
          1.7912904105619787,
          1.7912904651229447,
          1.7912905755634787,
          1.7912905209646164,
          1.7912904921293644,
          1.791290425701278,
          1.7912905491302205,
          1.7912905997407669,
          1.7912904743477696,
          1.791290541099745,
          1.7912904154345883,
          1.791290363868295,
          1.7912904046491596,
          1.7912905030483592,
          1.7912904387454816,
          1.7912904253803592,
          1.791290646453896,
          1.7912905893558884,
          1.79129051142101,
          1.7912904456529752,
          1.7912904898522153,
          1.7912905673779804,
          1.7912904030894128,
          1.7912905273954025,
          1.7912903884844171,
          1.7912905882357397,
          1.8908080069989648,
          1.8908080996396115,
          1.8908080850533482,
          1.8908080612560891,
          1.890808042907342,
          1.890807762256579,
          1.8908081597923498,
          1.8908079253357406,
          1.8908081509586072,
          1.8908081785942548,
          1.8908078938397312,
          1.890808117995545,
          1.8908078699074296,
          1.8908082089265608,
          1.8908079735802374,
          1.8908081144882771,
          1.890808224568913,
          1.8908081961973329,
          1.8908078945999787,
          1.8908081259292713,
          1.8908080556301303,
          1.8908081789173696,
          1.8908079669464246,
          1.8908081294406913,
          1.8908081294406915,
          1.890808085653008,
          1.8908081789173696,
          1.8908079371248632,
          1.8908080075843232,
          1.8908080127454412,
          1.8908083141047378,
          1.8908081069374296,
          1.8908078798512722,
          1.8908080905496059,
          1.8908080923414856,
          1.8908081022408163,
          1.8908081179955443,
          1.8908080090720678,
          1.890808063875409,
          1.890808150958606,
          1.8908079253357404,
          1.8908080467832957,
          1.8908079870312056,
          1.890807819423264,
          1.8908078391067544,
          1.8908080850533475,
          1.8908078802808417,
          1.89080822490762,
          1.985920639175903,
          1.9859208271184237,
          1.9859206145815418,
          1.9859207805002288,
          1.985920714089,
          1.9859208062293554,
          1.9859208167750078,
          1.9859207384682018,
          1.9859207130297611,
          1.9859204534880632,
          1.9859207452186687,
          1.985920903102818,
          1.9859207600335453,
          1.9859205850232824,
          1.985920746204576,
          1.9859207373640626,
          1.9859208279029912,
          1.9859205869369583,
          1.9859207939403873,
          1.9859205621167277,
          1.985920637463229,
          1.9859205095418162,
          1.9859208290227703,
          1.985920755687635,
          1.9859207556876346,
          1.9859207021257925,
          1.9859207631649678,
          1.9859206374632281,
          1.9859205621167275,
          1.9859207939403871,
          1.9859207129875949,
          1.9859207021445981,
          1.9859208627909384,
          1.9859207462045765,
          1.9859204603733664,
          1.9859207600335451,
          1.985920779374393,
          1.9859207452186682,
          1.9859206988327005,
          1.9859207130297611,
          1.9859206169757255,
          1.9859205750555156,
          1.9859206860288994,
          1.9859204750567754,
          1.985920661691999,
          1.9859206145815411,
          1.9859208271184237,
          1.9859208722928696,
          2.07691431747348,
          2.0769142153252824,
          2.0769143998511272,
          2.0769144042172876,
          2.076914156173185,
          2.0769140203818997,
          2.0769143269869246,
          2.076914238007038,
          2.07691447813313,
          2.076914143460347,
          2.076914367164687,
          2.076914316490143,
          2.0769140912804103,
          2.076914377175634,
          2.0769143573571793,
          2.076914119787105,
          2.0769145661790986,
          2.0769142297215173,
          2.0769143780860526,
          2.0769143530737306,
          2.0769142678826276,
          2.0769140854738537,
          2.0769143059697077,
          2.0769142227159607,
          2.0769142227159616,
          2.0769140360331817,
          2.0769142203521893,
          2.0769142678826276,
          2.0769143530737306,
          2.0769143780860526,
          2.0769142297215173,
          2.076914298640674,
          2.076914253207135,
          2.076914224326729,
          2.0769143771756333,
          2.0769142234149505,
          2.0769144481207915,
          2.076914236073468,
          2.0769141434603466,
          2.0769143482217447,
          2.076914238007038,
          2.0769144555937253,
          2.0769141482934717,
          2.076914156173184,
          2.076914404217287,
          2.0769142741780624,
          2.0769143402065264,
          2.0769140693350208,
          2.164050771879955,
          2.1640507745987945,
          2.164050958447805,
          2.164050769387626,
          2.164050876419209,
          2.1640509340993823,
          2.1640510836273172,
          2.164050903002307,
          2.1640508019408133,
          2.164050831367702,
          2.1640507079352584,
          2.1640510952271717,
          2.1640508566818295,
          2.1640508462334447,
          2.164051016527565,
          2.1640509985753607,
          2.164050834659237,
          2.164050868982858,
          2.1640509215714,
          2.1640508750498233,
          2.1640508378639627,
          2.1640508767894646,
          2.1640510300001132,
          2.164050888224671,
          2.164051031187233,
          2.1640508870847297,
          2.1640508767894646,
          2.1640508378639627,
          2.164051017542692,
          2.1640512060909014,
          2.164050727001344,
          2.164050834659237,
          2.1640509985753607,
          2.164051016527564,
          2.1640508462334447,
          2.1640509966273367,
          2.1640509558099685,
          2.1640509856383954,
          2.1640511078678175,
          2.164050801940814,
          2.164050766056821,
          2.164050947381746,
          2.164050934099382,
          2.164050741660618,
          2.1640507693876256,
          2.164051091614206,
          2.164050774598794,
          2.1640507718799546,
          2.2475705138617337,
          2.247570802741924,
          2.2475706741574895,
          2.2475707346656453,
          2.247570632189058,
          2.2475706317917585,
          2.2475706585275717,
          2.2475704652740864,
          2.247570678481207,
          2.2475706645495652,
          2.24757043916302,
          2.247570715933458,
          2.247570590620283,
          2.24757080286526,
          2.2475706757288134,
          2.2475706572177776,
          2.247570572545995,
          2.2475705412170397,
          2.247570555055828,
          2.2475704991287597,
          2.2475706221879523,
          2.2475705011050326,
          2.2475704081009904,
          2.2475705697044925,
          2.247570418921497,
          2.2475707095685657,
          2.247570350469515,
          2.247570622187953,
          2.2475706494218404,
          2.247570555055828,
          2.2475708407363437,
          2.247570572545995,
          2.247570657217777,
          2.247570675728813,
          2.2475706547191634,
          2.2475705906202834,
          2.2475704217660786,
          2.2475707321494554,
          2.247570518684354,
          2.2475706784812064,
          2.2475707542798435,
          2.247570514755758,
          2.247570345772339,
          2.247570632189058,
          2.247570593266433,
          2.2475706741574895,
          2.247570523371728,
          2.2475707914486565,
          2.3276941362646957,
          2.3276940904740906,
          2.3276941059194325,
          2.3276941510693097,
          2.327694064753491,
          2.3276941854340714,
          2.3276940363338197,
          2.3276944641720796,
          2.327693888924642,
          2.3276941081447653,
          2.3276944008995404,
          2.327694134957654,
          2.32769420080211,
          2.327694269201676,
          2.3276943634144636,
          2.327694269024434,
          2.3276941879792243,
          2.327693983848893,
          2.327694149018455,
          2.327694094940397,
          2.327694061259179,
          2.327694188530725,
          2.3276943723459285,
          2.3276942728437673,
          2.327694272843767,
          2.3276942139264998,
          2.3276941885307245,
          2.327694061259179,
          2.327694094940396,
          2.327693991309488,
          2.3276939838488926,
          2.3276941879792235,
          2.327694269024434,
          2.32769420719628,
          2.327694113471104,
          2.327694045602672,
          2.327694289583825,
          2.3276940928750505,
          2.3276941081447644,
          2.327693888924642,
          2.3276941602875834,
          2.3276940363338197,
          2.327694185434072,
          2.327694214318572,
          2.3276941510693088,
          2.3276941059194325,
          2.32769409047409,
          2.3276941362646957,
          2.404624386625634,
          2.404624174080861,
          2.4046245446633696,
          2.4046244406923987,
          2.404624523431325,
          2.4046244162805634,
          2.4046241345976638,
          2.4046242887989946,
          2.4046242118940286,
          2.404624213442868,
          2.4046243448274796,
          2.4046245892688534,
          2.4046242433908755,
          2.4046240598426483,
          2.4046245030990274,
          2.4046244604332125,
          2.4046245407833995,
          2.404624650222076,
          2.4046245038698437,
          2.4046241434582325,
          2.404624457016043,
          2.4046240480641528,
          2.4046243841321164,
          2.4046241713507723,
          2.4046243373724314,
          2.4046243841321164,
          2.404624213927256,
          2.4046244570160424,
          2.404624143458233,
          2.404624338636453,
          2.4046243203796536,
          2.4046243762241706,
          2.4046241321363317,
          2.404624503099027,
          2.404624386212679,
          2.404624406025813,
          2.4046244272277004,
          2.4046241834223134,
          2.4046243741714317,
          2.4046243719070213,
          2.404624448059147,
          2.404624134597664,
          2.404624100981204,
          2.404624523431325,
          2.4046242847809407,
          2.404624234665392,
          2.404624482200949,
          2.404624386625634,
          2.4785484036061094,
          2.4785483969294466,
          2.478548592627747,
          2.4785485788860555,
          2.4785484432179254,
          2.4785484888501164,
          2.47854877554491,
          2.4785484801350526,
          2.478548585091698,
          2.4785487632011716,
          2.4785483936752355,
          2.4785484537896285,
          2.4785486940384702,
          2.478548500008311,
          2.4785484584050232,
          2.47854851929689,
          2.4785487028740185,
          2.478548782543064,
          2.4785486523936267,
          2.4785486967720574,
          2.4785486014062865,
          2.4785487516405196,
          2.4785486886932677,
          2.4785485048293734,
          2.4785486782626522,
          2.478548688693267,
          2.478548578370793,
          2.478548774512922,
          2.4785486967720574,
          2.478548652393627,
          2.4785486102450274,
          2.4785487028740185,
          2.478548519296891,
          2.478548629432544,
          2.4785483295019386,
          2.47854869403847,
          2.4785486231152127,
          2.4785483936752355,
          2.478548763201171,
          2.478548752322914,
          2.478548313681489,
          2.478548444266756,
          2.478548488850116,
          2.478548607124842,
          2.478548415893103,
          2.4785485926277464,
          2.4785483969294466,
          2.478548563688042,
          2.549639594410019,
          2.5496397833565623,
          2.549639294932515,
          2.549639764045879,
          2.549639459924647,
          2.54963958079379,
          2.5496393574559892,
          2.5496395058621744,
          2.5496396821517147,
          2.5496395419260995,
          2.549639478255792,
          2.5496394351536167,
          2.549639462962621,
          2.5496395750152265,
          2.5496394218662486,
          2.5496395673652446,
          2.549639379465672,
          2.5496395557444647,
          2.5496394639450237,
          2.5496396735456868,
          2.5496392788966196,
          2.5496395176939872,
          2.549639458251832,
          2.549639616485849,
          2.549639435783029,
          2.5496396388985367,
          2.5496393371593555,
          2.549639278896619,
          2.549639673545687,
          2.549639284078474,
          2.549639376209186,
          2.549639200314573,
          2.5496393886502022,
          2.5496396000945114,
          2.5496395750152256,
          2.5496394629626207,
          2.5496394351536167,
          2.5496393024548496,
          2.5496393668444464,
          2.549639333510311,
          2.5496395058621744,
          2.5496393574559892,
          2.549639408987995,
          2.5496394599246464,
          2.5496392541826443,
          2.549639463914493,
          2.5496396153756296,
          2.549639594410019,
          2.618057191346379,
          2.618056801174755,
          2.6180569520187804,
          2.61805692197192,
          2.61805687400307,
          2.6180568401747486,
          2.6180569297558027,
          2.6180570029582286,
          2.61805706088206,
          2.6180569184004536,
          2.618056965195408,
          2.6180569261135593,
          2.6180569860810805,
          2.6180569067874635,
          2.618056977368104,
          2.6180571229843252,
          2.6180567414685223,
          2.6180569637503206,
          2.6180571430506525,
          2.6180567321565418,
          2.6180568048639445,
          2.61805689110568,
          2.618056859809937,
          2.6180565551923998,
          2.6180565551923998,
          2.6180566720393146,
          2.6180568911056805,
          2.618056804863945,
          2.6180567321565418,
          2.6180569560800917,
          2.6180569637503197,
          2.6180567414685214,
          2.61805730877374,
          2.618056606788067,
          2.618056906787463,
          2.6180568019408375,
          2.6180569261135593,
          2.6180567823964345,
          2.6180567363399043,
          2.618056879602834,
          2.6180568225014267,
          2.6180569297558023,
          2.618056840174748,
          2.61805669624148,
          2.618056921971919,
          2.6180567762247824,
          2.6180569759395467,
          2.6180570176384785,
          2.6839494228708407,
          2.6839492066080446,
          2.6839493076534158,
          2.683948992615757,
          2.6839491823729857,
          2.683949189720254,
          2.683949318457083,
          2.6839490485790876,
          2.6839491191763285,
          2.6839491340888957,
          2.683949467095144,
          2.683949216318733,
          2.6839490789979843,
          2.683949111622719,
          2.6839493258419234,
          2.6839491388507897,
          2.683948939436472,
          2.6839489641471106,
          2.683949124543442,
          2.683949219588164,
          2.683949342848339,
          2.6839493164446373,
          2.6839490923850864,
          2.683949152739377,
          2.683949152739376,
          2.6839488976362995,
          2.683949316444638,
          2.683949342848339,
          2.683949219588164,
          2.683949124543442,
          2.6839489641471097,
          2.6839489394364717,
          2.6839489461287314,
          2.6839493258419234,
          2.6839493032707145,
          2.683948887963666,
          2.683949406690264,
          2.6839492774339053,
          2.6839491340888957,
          2.6839487429664057,
          2.6839490485790884,
          2.6839493184570826,
          2.6839491897202534,
          2.6839491823729853,
          2.6839489926157576,
          2.6839493076534158,
          2.6839492066080437,
          2.6839492425266678
         ],
         "z": [
          45.227907052796624,
          45.22791440563882,
          45.22790848152593,
          45.22790986430475,
          45.227913203683386,
          45.22790690533773,
          45.22791683152897,
          45.22790401582132,
          45.22790489402814,
          45.2279154047129,
          45.22791437013646,
          45.22790457120992,
          45.227906941914426,
          45.22790658458497,
          45.22791453555776,
          45.22790664726553,
          45.22790991971156,
          45.227903206303175,
          45.227914149157456,
          45.22790541763172,
          45.22790661414808,
          45.227914079951,
          45.227904846135196,
          45.22790641439424,
          45.22790641439424,
          45.227904846135196,
          8.559340175416315,
          8.37095724242922,
          8.256169776843219,
          8.179028602501687,
          8.126695818338069,
          8.096171398942639,
          8.082862095406561,
          8.086918092948148,
          8.110018440325561,
          8.153446982912198,
          8.225187022477332,
          8.340989699385883,
          8.572045987615061,
          45.22790489402814,
          45.22790401582132,
          45.22790683839975,
          45.22790690533773,
          45.227913203683386,
          45.227903304849946,
          45.22790848152593,
          45.22790467799645,
          45.227913499141515,
          39.701066848933195,
          39.70106520488493,
          39.701065850431036,
          39.70106332703174,
          39.70106489552024,
          39.70106467430466,
          39.70106724617591,
          39.70106484323779,
          39.70106801413985,
          39.70106576742292,
          39.701063150746464,
          39.701064965684395,
          39.7010659362958,
          39.7010648123663,
          39.70106491547445,
          39.70106771893514,
          39.70106281285048,
          39.70106649307132,
          39.70106655834483,
          39.70106431794653,
          39.701061000549856,
          39.70106500097452,
          39.70106405747012,
          39.701063913289374,
          39.701063913289374,
          39.70106405747012,
          8.623377769074839,
          8.433921525596803,
          8.31881236459129,
          8.241812081894153,
          8.189249103393667,
          8.159787592668613,
          8.147054509488562,
          8.153135497550714,
          8.177794771759885,
          8.225025929296066,
          8.301118746727445,
          8.427838146308307,
          8.698837167319695,
          39.701064630260966,
          39.70106484323779,
          39.7010672461759,
          39.701068009964885,
          39.70106489552023,
          39.70106332703174,
          39.70106585043104,
          39.70106520488493,
          39.7010668489332,
          35.37789001497488,
          35.377889207529975,
          35.37788844117518,
          35.3778844979289,
          35.3778833449117,
          35.37788404251367,
          35.377882375608664,
          35.37789157308896,
          35.37788529642211,
          35.37788613509207,
          35.37788473178068,
          35.3778843898129,
          35.37788448747441,
          35.377884325136336,
          35.37788356148896,
          35.377886128797655,
          35.37787968252898,
          35.377884884058886,
          35.37788229349479,
          35.37788972180776,
          35.377881748931635,
          35.37788491689632,
          35.37788640309642,
          35.37788343761707,
          35.377883437617065,
          35.377886403096426,
          8.688461374156391,
          8.497948394277696,
          8.38249823103594,
          8.305669635463051,
          8.253700858249989,
          8.224512185101924,
          8.212402691848032,
          8.220571437740801,
          8.246858667869287,
          8.298019151325473,
          8.380144474809994,
          8.517299135634438,
          8.863062344068773,
          35.37788529642211,
          35.37788479370856,
          35.37788574891064,
          35.37788404251368,
          35.377883344911695,
          35.3778844979289,
          35.37788514013188,
          35.377885926042005,
          35.37788675356403,
          31.903777876611933,
          31.90378002064879,
          31.90377507290634,
          31.90377899601976,
          31.90378022877637,
          31.903779824451703,
          31.903775254494782,
          31.903777795567983,
          31.903775603953367,
          31.903781790105327,
          31.903776662392932,
          31.903776869749237,
          31.903777357322717,
          31.903775829352718,
          31.903780221216554,
          31.903781128529978,
          31.903780117092023,
          31.9037796252476,
          31.90377621070362,
          31.903778492878928,
          31.903779117189906,
          31.903779715549597,
          31.903780474739985,
          31.903776707625365,
          31.903780260892525,
          31.90377692259082,
          8.754616700713674,
          8.563195213463743,
          8.447273569396952,
          8.37063832046574,
          8.31931111411023,
          8.29035939763215,
          8.279544575472118,
          8.289242487608686,
          8.317552779932413,
          8.37244595581715,
          8.46084689498296,
          8.60888739396756,
          31.903778348763517,
          31.903779030153913,
          31.903777795567976,
          31.90377864807587,
          31.903779824451703,
          31.903776870683433,
          31.90377899601976,
          31.903778392946005,
          31.90378002064879,
          31.90377787661194,
          29.05098120071524,
          29.050980766497005,
          29.05098250305872,
          29.050982893673442,
          29.050983840220184,
          29.050979616866726,
          29.05098094963899,
          29.05098153853134,
          29.0509821578939,
          29.05098085702759,
          29.050980265478834,
          29.05098286370562,
          29.0509791173819,
          29.050982810486275,
          29.050978933770676,
          29.050983711557716,
          29.050983360452115,
          29.05098021280471,
          29.05098075486515,
          29.050979881548827,
          29.050980668931196,
          29.05098034122802,
          29.050981130609507,
          29.050979691160748,
          29.050979691160748,
          29.050981130609514,
          8.821906516056735,
          8.630283342051822,
          8.513481030952956,
          8.436713051475063,
          8.38605430238015,
          8.35737151440226,
          8.34825155503917,
          8.359183351711025,
          8.390720951848737,
          8.448365201004348,
          8.543256802726196,
          8.707512423604161,
          29.05098085702759,
          29.0509821578939,
          29.05097810831267,
          29.05098094963899,
          29.050976221335162,
          29.050983840220184,
          29.050982893673442,
          29.050982503058723,
          29.050980766497005,
          29.050981200715242,
          26.666493262736772,
          26.666490347437467,
          26.666493321546945,
          26.666492386466146,
          26.66648964771451,
          26.666491289610686,
          26.666489168682595,
          26.66649358451142,
          26.66649080209567,
          26.666493352324707,
          26.666492068962214,
          26.66649111290115,
          26.666489250588644,
          26.666490731562043,
          26.666491555867342,
          26.666493919978784,
          26.666492375944628,
          26.666491916556176,
          26.66648689420336,
          26.666489865315956,
          26.666492452187185,
          26.666494147360314,
          26.66649173237482,
          26.666490186868714,
          26.666491985723543,
          26.66649173237482,
          8.890298848355373,
          8.69857381216289,
          8.581338253846695,
          8.503950334023566,
          8.45398678713384,
          8.425636871316547,
          8.418238661153438,
          8.43043122876363,
          8.46531135902267,
          8.526207874069996,
          8.627635296675765,
          8.810460147361985,
          26.666491611490507,
          26.66648906910017,
          26.66649358451142,
          26.666490884799114,
          26.666492996725875,
          26.666491345480296,
          26.66649069837777,
          26.66648996534071,
          26.66649201526758,
          26.666493262736772,
          24.64375116295882,
          24.64375009738821,
          24.643747042595777,
          24.64374639772464,
          24.64374764329649,
          24.643748964051163,
          24.643749290513007,
          24.643750415235278,
          24.64375046034839,
          24.643749409138756,
          24.643746006635425,
          24.643750459550752,
          24.643747816371157,
          24.643749414276698,
          24.64374732021767,
          24.64374833466358,
          24.643747624862307,
          24.64374863617097,
          24.64374545325595,
          24.643750010896007,
          24.643749103818138,
          24.643747791738594,
          24.643749754374742,
          24.643746529946323,
          24.643748339342263,
          24.64374794556928,
          8.959875771736375,
          8.76800908337251,
          8.650393909186619,
          8.572354077188052,
          8.523112618906561,
          8.49508135386029,
          8.489520115204506,
          8.503041306490243,
          8.541359882361217,
          8.60740461471225,
          8.717233155592542,
          8.919078095920518,
          24.643747658756226,
          24.643748717933654,
          24.64375041523528,
          24.643745839989496,
          24.64374724793464,
          24.64374593667723,
          24.643748094515185,
          24.643748729246774,
          24.643748421167032,
          24.64375116295882,
          22.90622312207779,
          22.906222614768943,
          22.906224748567453,
          22.90622188474477,
          22.906225027551173,
          22.906225021362154,
          22.906226992544685,
          22.906223195796255,
          22.90622280884064,
          22.90622454542023,
          22.906222057466827,
          22.906223707722617,
          22.906222938099386,
          22.906223349269702,
          22.90622307849881,
          22.906224020239616,
          22.9062231690545,
          22.906221876421576,
          22.906224353218676,
          22.90622341558123,
          22.906224210248254,
          22.906224480266193,
          22.906223761833886,
          22.906223503844885,
          22.906223503844885,
          22.906223761833882,
          9.030659087175623,
          8.838713372491974,
          8.720641735195226,
          8.64198822462893,
          8.593516224525798,
          8.566198716526474,
          8.562090831765214,
          8.577564499782529,
          8.618924203747271,
          8.690320711613637,
          8.808856247706657,
          9.038533624078166,
          22.90622454542023,
          22.90622280884064,
          22.906223195796258,
          22.90622525851014,
          22.906221571862467,
          22.90622331244184,
          22.906220179610713,
          22.906224748567453,
          22.906222614768943,
          22.90622312207779,
          21.397582039773923,
          21.397582523840683,
          21.3975836270967,
          21.397583456582737,
          21.397581636280968,
          21.397581396321648,
          21.397581278508035,
          21.39758233880361,
          21.39758326682916,
          21.397582434054954,
          21.397581782856044,
          21.39758367750659,
          21.397582291339884,
          21.397583546137632,
          21.397584012012565,
          21.397580097419763,
          21.397582848421845,
          21.397583887528803,
          21.39758091839493,
          21.397583499424762,
          21.397582294954354,
          21.397582012090616,
          21.39758150226889,
          21.39758298712961,
          21.39758298712961,
          21.397581502268885,
          9.102669277840207,
          8.910639451409619,
          8.792168891426444,
          8.71337209943341,
          8.665213001731484,
          8.639256319728666,
          8.636101914049902,
          8.654355328608002,
          8.698039027737494,
          8.77500993758026,
          8.90263910214218,
          9.169776290130109,
          21.397582434054957,
          21.397581506739435,
          21.397582338803613,
          21.39758302092277,
          21.397581396321655,
          21.397581636280968,
          21.397583456582737,
          21.3975836270967,
          21.3975791399618,
          21.39758203977392,
          20.075383391272183,
          20.07538373101789,
          20.075382314133996,
          20.075384089715413,
          20.075381743954413,
          20.075381743866053,
          20.07538228556582,
          20.07538217170997,
          20.075382920529215,
          20.07538205177314,
          20.075382243312582,
          20.075381020853307,
          20.075381766936733,
          20.075381513678614,
          20.075383815190776,
          20.075382801159634,
          20.075383356936484,
          20.075379624221135,
          20.075382558321326,
          20.075381829228345,
          20.075382529644692,
          20.07538157586009,
          20.075382499470116,
          20.075380863138268,
          20.07538270157594,
          20.075380661651813,
          9.175930877432467,
          8.983870570602573,
          8.864966383376323,
          8.786425325309278,
          8.738195512395748,
          8.713664776400202,
          8.711474162116707,
          8.732671091443406,
          8.778779786655408,
          8.86151090624557,
          9.001010834762141,
          9.321790168318008,
          20.07538205177314,
          20.07538292052921,
          20.075382171709965,
          20.075382285565816,
          20.07538174386605,
          20.07538174395441,
          20.07538408971541,
          20.075382314133996,
          20.075383731017894,
          20.075383391272183,
          18.907075026844527,
          18.907075845768894,
          18.90707633212819,
          18.90707402924543,
          18.90707301251637,
          18.90707387897954,
          18.907073933859696,
          18.907072705715265,
          18.907074094710136,
          18.907074299544607,
          18.907074496526064,
          18.90707407045961,
          18.907072695505637,
          18.907074276069892,
          18.90707457902729,
          18.907074161066838,
          18.907076888613293,
          18.907075556762734,
          18.90707405320643,
          18.90707480125501,
          18.907075236622944,
          18.907073468735923,
          18.907073960907276,
          18.9070728687455,
          18.907072868745498,
          18.907073960907276,
          9.250479766859408,
          9.058422127810761,
          8.939099711081365,
          8.860847535120858,
          8.81254309791893,
          8.78950616066786,
          8.788332969127266,
          8.81253500418227,
          8.863120835530275,
          8.951022919259625,
          9.104538279682345,
          9.577023719578284,
          18.907076084059987,
          18.907074094710136,
          18.907074472917046,
          18.907073933859696,
          18.907073878979542,
          18.907073012516367,
          18.907074029245432,
          18.90707461500271,
          18.90707413964514,
          18.907075026844527,
          17.86726993803984,
          17.86727078448678,
          17.86727041210851,
          17.8672705380642,
          17.867270730354193,
          17.867266858777167,
          17.867270691136575,
          17.8672715826642,
          17.867268273761123,
          17.86726944828539,
          17.86727086639398,
          17.86726802309953,
          17.86726916124211,
          17.86727031532626,
          17.867269989998825,
          17.86726765462429,
          17.867269538300178,
          17.86727053691604,
          17.867269071795924,
          17.86726734223102,
          17.867267834395726,
          17.86726976262833,
          17.86726917542589,
          17.867270180741322,
          17.867270180741322,
          17.86726917542589,
          9.33504729433659,
          9.134339139903615,
          9.014632818201974,
          8.936632467090652,
          8.888307036947955,
          8.866790784844412,
          8.86698797963813,
          8.894017413720965,
          8.949230308068962,
          9.04440926879709,
          9.210669943521491,
          17.867269066377013,
          17.867269448285395,
          17.86727005714411,
          17.86726980826345,
          17.867270691136575,
          17.86726861399316,
          17.867270730354193,
          17.86726880350943,
          17.86726868838112,
          17.867267359288558,
          17.867269938039836,
          16.93587496247593,
          16.93587724244105,
          16.935876349859694,
          16.935874316782616,
          16.935874456700926,
          16.935876375171464,
          16.935874358102552,
          16.935873541626858,
          16.93587438133862,
          16.93587641436347,
          16.935874917795832,
          10.561128666679105,
          10.561104542419352,
          10.561102114783758,
          10.561099687148165,
          10.561097259512566,
          16.93587687042515,
          16.935876586379806,
          16.935874730823272,
          16.93587500847569,
          16.935877460826823,
          16.93587486195436,
          16.93587702717209,
          16.935873698566496,
          16.935875561658946,
          16.935875164724248,
          16.93587486195436,
          16.935875601592045,
          16.93587686515196,
          9.042004949105351,
          8.976384006548546,
          8.9516490398476,
          8.953772762752916,
          8.985225180139913,
          9.060119329496418,
          16.935875234582642,
          16.935873817375615,
          16.93587491779583,
          16.93587281665382,
          16.93587438133862,
          16.935873541626854,
          16.93587435810255,
          16.935872851724778,
          16.93587445670093,
          16.935874316782616,
          16.935874619970154,
          16.93587552379879,
          16.935874962475925,
          16.096773836542127,
          16.09677059872051,
          16.096771774663374,
          16.096770839495232,
          16.096771051026572,
          16.096773636465322,
          10.037863743283513,
          10.037853921281771,
          10.037844099280031,
          10.03783427727829,
          10.037846151900705,
          10.03785127885746,
          10.037841456855718,
          10.037831634853978,
          10.037821812852236,
          10.037811990850495,
          10.037802168848755,
          10.037792346847015,
          16.096773887814077,
          16.096771075902264,
          16.09677077740485,
          16.096770411045974,
          16.0967711975406,
          16.096770784640814,
          16.096770784640814,
          16.096771197540605,
          16.096770411045974,
          16.09677077740485,
          16.096772939640005,
          16.09677202729607,
          16.096772446681985,
          16.09677097173938,
          16.096771441660106,
          16.096771581622214,
          16.096770222844707,
          16.09677071764702,
          16.096771502391388,
          16.09677137615072,
          16.09677103654505,
          16.09677096797466,
          16.096771167786926,
          16.096772656756855,
          16.09677186871289,
          16.096771051026572,
          16.096770839495235,
          16.096771774663377,
          16.09677059872051,
          16.09677041134391,
          15.336892200117022,
          15.336891829750185,
          15.33689199712444,
          15.336892829796625,
          15.336892037260085,
          15.336892178014448,
          9.862360794991261,
          9.575547908712664,
          9.56398406959252,
          9.563986683534837,
          9.56397434851866,
          9.563955265836821,
          9.563942930820643,
          9.56394554476296,
          9.563948158705278,
          9.5639358236891,
          9.563938437631418,
          9.56392610261524,
          9.597715132781005,
          9.685985019683104,
          15.33689314952002,
          15.336893587030254,
          15.336891110508178,
          15.336892236531561,
          15.336894113317417,
          15.336892048571643,
          15.336893587030254,
          15.336892213098682,
          15.33689261180774,
          15.336890903290406,
          15.336892300368262,
          15.336892285647131,
          15.336891391045018,
          15.33689125366997,
          15.336891627316774,
          15.336891106593365,
          15.336891482176707,
          15.336891059102626,
          15.336893528784646,
          15.33689135700962,
          15.336890895830123,
          15.33689214253582,
          15.336892178014448,
          15.336890274445132,
          15.336891077807378,
          15.33689199712444,
          15.336890100376682,
          15.336892200117022,
          14.645521213236826,
          14.645523982012804,
          14.645521252336065,
          14.645521317073866,
          14.645521362463803,
          14.645521578359084,
          10.067838322646415,
          9.498645754238451,
          9.16790444656913,
          9.13281827116192,
          9.132821799814337,
          9.132825328466756,
          9.132807160495018,
          9.136710468935467,
          9.194326490724801,
          9.279218139172864,
          9.38288412018554,
          9.50137839105208,
          9.623961737275355,
          9.75037289883205,
          14.645521749761919,
          14.645521059383052,
          14.645519990117934,
          14.645520784389563,
          14.645520784389563,
          14.645520931159123,
          14.64552105938305,
          14.645521749761917,
          14.645520514680703,
          14.645521102163308,
          14.64552304855241,
          14.64552064798436,
          14.645521458886689,
          14.64552091512008,
          14.645522626419078,
          14.64552146201331,
          14.645521813349024,
          14.645521650263518,
          14.645521487284967,
          14.645520455133367,
          14.645521468808072,
          14.645521922342612,
          14.645521578359084,
          14.645521362463805,
          14.645521317073868,
          14.645521252336065,
          14.645522247978262,
          14.645521213236828,
          14.013795401488768,
          14.01379515409613,
          14.013794584281271,
          14.013796115442759,
          14.013796148050254,
          14.013795799588014,
          10.282064324103713,
          9.689092677956832,
          9.160793677524362,
          8.803225552880823,
          8.826991817191999,
          8.9110334049959,
          9.011483823989748,
          9.121701403649409,
          9.234626558533668,
          9.350384624615689,
          9.469074397472703,
          9.590830867997887,
          9.715759579434131,
          9.843995522674609,
          14.013794850404805,
          14.013795157995183,
          14.013794748306314,
          14.013793420239056,
          14.013793420239054,
          14.013794748306314,
          14.013795157995185,
          14.013794850404805,
          14.013794527511672,
          14.013794365183795,
          14.01379390766647,
          14.013794746129333,
          14.013792878761645,
          14.013794414205163,
          14.013793916591618,
          14.013793766496738,
          14.013793688230413,
          14.013794224462803,
          14.013795563741489,
          14.01379639163258,
          14.01379367589396,
          14.013795014184266,
          14.01379401677042,
          14.013793489785776,
          14.01379435426446,
          14.013792834433332,
          14.013794284991382,
          14.013792812058359,
          13.43431178807925,
          13.434313616607742,
          13.434313326754115,
          13.434313301690887,
          13.434313396506369,
          13.434311972165407,
          13.434312374750933,
          9.887369781069433,
          9.337826076658537,
          8.855603537525765,
          8.875551764076109,
          8.982436182593222,
          9.091937028956792,
          9.204114549267514,
          9.319103734418556,
          9.437010577919533,
          9.557939722479908,
          9.682011660301074,
          9.809331484359207,
          9.940064983997905,
          13.434312739461847,
          13.434314075033873,
          13.434311840700055,
          13.43431376450438,
          13.43431376450438,
          13.434311840700055,
          13.434314075033873,
          13.434312739461847,
          13.434312723285343,
          13.434312540722594,
          13.434313669358838,
          13.434312893009116,
          13.434314358899742,
          13.434312534623881,
          13.434313523573788,
          13.434313388326064,
          13.434312854548681,
          13.434313325018552,
          13.434312060854406,
          13.434312936260264,
          13.434313378816142,
          13.434313273308842,
          13.434311972165409,
          13.43431339650637,
          13.434313301690889,
          13.434313326754115,
          13.434313616607742,
          13.43431178807925,
          12.900852625550737,
          12.900852378534411,
          12.900852214972577,
          12.900852632092903,
          12.900854170480228,
          12.90085136463891,
          12.900851698405795,
          10.093884429374985,
          9.52182915325252,
          9.01112767814292,
          8.95358476888085,
          9.062360230388778,
          9.173828215335785,
          9.288063468514348,
          9.405171533167357,
          9.525272901496212,
          9.64848761543558,
          9.774921218228359,
          9.904739048951427,
          10.038031251622472,
          12.900852330025842,
          12.900853707937515,
          12.900852788446983,
          12.900851022673786,
          12.90085197111493,
          12.900852788446985,
          12.900852760515745,
          12.900852330025842,
          12.9008530379415,
          12.900852716904115,
          12.900852012053768,
          12.900852350054414,
          12.9008520331378,
          12.900851717617025,
          12.900854195082562,
          12.900852103274925,
          12.900851909727093,
          12.900852275061313,
          12.900852216716713,
          12.900851778801867,
          12.900853579896818,
          12.900851698405797,
          12.90085136463891,
          12.900852391043722,
          12.900851747941097,
          12.90085221497258,
          12.900853251063694,
          12.900851759052987,
          12.40813864790178,
          12.40813828369677,
          12.408138520631086,
          12.408138675566496,
          12.408138039823488,
          12.40813877956855,
          12.408139025532142,
          10.309229467919074,
          9.713238267128162,
          9.182364324450072,
          9.033127142368956,
          9.143707310637792,
          9.257203580802365,
          9.373527815565904,
          9.49281590635501,
          9.615203294329573,
          9.740749775323566,
          9.86965148686429,
          10.001983173744222,
          10.137940973490657,
          12.408139875355912,
          12.408139229597499,
          12.408137631524074,
          12.408139717153933,
          12.4081387670065,
          12.408138581329514,
          12.408138280474942,
          12.408139875355914,
          12.40813873104763,
          12.408137718563435,
          12.40813950699197,
          12.408139848735155,
          12.408136905243937,
          12.408137607697237,
          12.408139626853002,
          12.408139687144876,
          12.408138935401535,
          12.408138956575558,
          12.40813970415489,
          12.408140218746144,
          12.408139327191419,
          12.408139025532144,
          12.40813877956855,
          12.408138039823488,
          12.408138675566496,
          12.408138520631086,
          12.408137409839537,
          12.40813864790178,
          11.951679001343889,
          11.951677531071493,
          11.951678275807891,
          11.951678382020093,
          11.951678447012597,
          11.951679244282303,
          11.951677423663593,
          10.533966943296857,
          9.912491582534619,
          9.36024339442737,
          9.117953437517402,
          9.226553969199596,
          9.342109323032162,
          9.46059908524002,
          9.58212834879935,
          9.706817605911546,
          9.834839393585865,
          9.966218765967517,
          10.10118615200585,
          10.239870695461805,
          11.951677678267098,
          11.951678292235837,
          11.951678857289858,
          11.951677669255218,
          11.951677669255218,
          11.951678857289858,
          11.951678292235837,
          11.951678627730914,
          11.951678551586335,
          11.951679362615858,
          11.951678239659934,
          11.95167853185322,
          11.951679209334978,
          11.95167850931035,
          11.951679377825796,
          11.951678043122454,
          11.951677831322256,
          11.951678673816247,
          11.951677877205992,
          11.951677269444549,
          11.95167741604952,
          11.951677423663595,
          11.951677448900453,
          11.951677554754905,
          11.951677495376348,
          11.951677394946218,
          11.951676656147523,
          11.951678132500904,
          11.527609477835895,
          11.527608589786329,
          11.527608293977043,
          11.52760782594909,
          11.527608112769258,
          11.527609327897508,
          11.527608359840249,
          10.768714201605382,
          10.120076954368315,
          9.545141455423126,
          9.210650457914161,
          9.31090110660763,
          9.428576690742313,
          9.549308075987112,
          9.673124709992301,
          9.80023812951039,
          9.93069273115015,
          10.064699601397372,
          10.202364283494953,
          10.34385211651977,
          11.52760871412918,
          11.527607483544706,
          11.52760878724171,
          11.527609320555673,
          11.527609320555674,
          11.52760878724171,
          11.527608435063822,
          11.52760871412918,
          11.527607862798872,
          11.527607538584501,
          11.527608912005116,
          11.52760877938688,
          11.527608889626263,
          11.52760822519605,
          11.527608480883204,
          11.52760824996382,
          11.527608449265024,
          11.527609301294225,
          11.527609219117634,
          11.527607376773625,
          11.527608929004115,
          11.527607456027143,
          11.527609327897508,
          11.52760900587827,
          11.52760782594909,
          11.527608293977043,
          11.527607714059735,
          11.527609477835895,
          11.13260167045621,
          11.132601192913686,
          11.132601617224458,
          11.132602436520921,
          11.132603025949534,
          11.132601931953381,
          11.13260247459689,
          11.132602176920066,
          10.336565531050672,
          9.737487569860242,
          9.312053969525032,
          9.39679492053753,
          9.516697629017372,
          9.6396932344567,
          9.765882436326638,
          9.89543541747583,
          10.028481321665225,
          10.16515604032142,
          10.305594114070871,
          10.449977181749096,
          11.132603441574219,
          11.132602773922827,
          11.132601354296236,
          11.132602834669196,
          11.132602834669196,
          11.132601354296236,
          11.132601821715637,
          11.132602490398579,
          11.132602115874965,
          11.132600835897263,
          11.132601014735123,
          11.132602384609266,
          11.132601944001541,
          11.132601358455053,
          11.132602052097479,
          11.132602236359945,
          11.132601420644816,
          11.132602039030068,
          11.132601827536922,
          11.132601040002701,
          11.132603086381595,
          11.132601570194165,
          11.132601032816082,
          11.132601238593697,
          11.132601548483631,
          11.132601617224458,
          11.132600316650784,
          11.132601670456209,
          10.76376844255185,
          10.763768211151186,
          10.763768282412034,
          10.763768302444676,
          10.763767777449544,
          10.76376895330695,
          10.763768947110655,
          10.763767983487005,
          10.567984812837416,
          9.93773530121309,
          9.426690759490187,
          9.484297007890135,
          9.606442690207064,
          9.73178096559415,
          9.860431875986063,
          9.992531763076123,
          10.128215617757501,
          10.267618881190083,
          10.410937690901168,
          10.559579296047495,
          10.763767899853828,
          10.76376852022218,
          10.763768679931992,
          10.763768497346195,
          10.763768497346195,
          10.76376867993199,
          10.763768520222182,
          10.763768851372946,
          10.7637680105112,
          10.763767481291513,
          10.763769884695632,
          10.763767522752278,
          10.76376780601392,
          10.763768499334413,
          10.763768928322133,
          10.763767922946556,
          10.76376828653893,
          10.763769132014689,
          10.763768520347314,
          10.763767860641087,
          10.763767983487005,
          10.763768042412687,
          10.763769852734363,
          10.763767777449544,
          10.763768302444676,
          10.763768282412034,
          10.763768211151186,
          10.76376844255185,
          10.418591486489486,
          10.418591888952752,
          10.418592573092669,
          10.418592382340618,
          10.418590869309538,
          10.418592996534082,
          10.418591388311873,
          10.418592546137019,
          10.418592743265833,
          10.146394201002249,
          9.568739695707285,
          9.57343861738258,
          9.697918768354437,
          9.825652208763856,
          9.956820127179647,
          10.091528066844702,
          10.231862799295865,
          10.418593020480959,
          10.418590863275474,
          10.418592749774092,
          10.418591970248077,
          10.418593281534472,
          10.418593040999935,
          10.418592590043287,
          10.418591636455462,
          10.418593040999934,
          10.418593281534472,
          10.418591970248077,
          10.418591799626656,
          10.418591811716615,
          10.418593020480957,
          10.418591677451177,
          10.418591450929007,
          10.418592860422796,
          10.418592230933454,
          10.418590921132282,
          10.418592272374681,
          10.418592139743806,
          10.418591736361801,
          10.418592743265833,
          10.418592546137019,
          10.418592293009842,
          10.418592097106668,
          10.418591763272318,
          10.418591494023827,
          10.418591690590526,
          10.418591888952754,
          10.418591486489486,
          10.094865401741016,
          10.09486582252317,
          10.09486494418821,
          10.094865146712012,
          10.094865120683124,
          10.094865315673626,
          10.09486546215368,
          10.094865645489644,
          10.094864678495766,
          10.094864858221147,
          9.761855985378286,
          9.664280895649,
          9.791126763992919,
          9.924214687960529,
          10.094864899671048,
          10.094865010118918,
          10.094865529869216,
          10.094864079077945,
          10.09486543398454,
          10.094864638994032,
          10.094866062741746,
          10.09486547676825,
          10.094864385536189,
          10.09486630267353,
          10.094865349431425,
          10.094865338432948,
          10.09486547676825,
          10.094867013917385,
          10.094863689188594,
          10.094865433984538,
          10.094864079077945,
          10.094865529869214,
          10.094865010118918,
          10.094863961607587,
          10.09486606464649,
          10.094864924485751,
          10.094864499109349,
          10.094864863027375,
          10.094864858221149,
          10.094864678495766,
          10.094864736028114,
          10.094865462153678,
          10.094865315673625,
          10.094865120683124,
          10.094865146712012,
          10.09486494418821,
          10.09486494626027,
          10.094864531586865,
          9.790650830878036,
          9.790648682955338,
          9.7906495833258,
          9.790650623759042,
          9.790650405764326,
          9.790651058947425,
          9.79064858019611,
          9.790650104328245,
          9.790649726928136,
          9.790649463131707,
          9.790650417517186,
          9.79065016806278,
          9.790650323986743,
          9.790649324598851,
          9.790650060048394,
          9.790649778837885,
          9.790651481875678,
          9.790649979948178,
          9.790651836180741,
          9.790650943870029,
          9.790649438317379,
          9.790650249950524,
          9.790650514665108,
          9.79065018706947,
          9.79065113962126,
          9.790650514665108,
          9.790650249950524,
          9.790650388807178,
          9.790650943870027,
          9.790649941337202,
          9.790650925341023,
          9.79064959579135,
          9.790649778837885,
          9.790649122642815,
          9.790649324598851,
          9.790650323986743,
          9.790650168062783,
          9.790649494871037,
          9.790649463131707,
          9.790649726928137,
          9.790651013190214,
          9.79064858019611,
          9.79065016038951,
          9.79064951265531,
          9.79064973627996,
          9.790648701645038,
          9.790648682955336,
          9.790650830878036,
          9.504233456534203,
          9.504233462558531,
          9.50423406818052,
          9.504234868681642,
          9.504234339486667,
          9.504233555489039,
          9.504232827635501,
          9.504234576108148,
          9.504233522997763,
          9.504234103082974,
          9.504233381328243,
          9.504233094966075,
          9.504234364871113,
          9.50423319275518,
          9.504233653873406,
          9.504234117160074,
          9.504233906422632,
          9.50423346944646,
          9.504233585907135,
          9.504233599104202,
          9.50423436285504,
          9.504233594820398,
          9.504235451597648,
          9.504233480405045,
          9.504233480405043,
          9.504234500422008,
          9.504233594820398,
          9.504233413391228,
          9.504233599104204,
          9.504233585907137,
          9.50423441382972,
          9.504233906422632,
          9.504234117160072,
          9.504233653873408,
          9.504234125917975,
          9.504233435253722,
          9.504234020761468,
          9.504233381328245,
          9.504234103082974,
          9.504232610217294,
          9.504233668143304,
          9.504232827635501,
          9.50423355548904,
          9.504234339486668,
          9.504233982037897,
          9.504233187318846,
          9.504233462558531,
          9.504233456534202,
          9.234099505839184,
          9.234100061442874,
          9.234100181044969,
          9.234099275744242,
          9.234100073582036,
          9.234099912589636,
          9.234099755970432,
          9.234099934422623,
          9.234099387030502,
          9.234099465185738,
          9.234099567694178,
          9.234099120060474,
          9.234100538618348,
          9.23410014459889,
          9.234099440957124,
          9.234099741662774,
          9.234100438218338,
          9.234100060413425,
          9.23410018426587,
          9.234100852604,
          9.234099717917132,
          9.234100663197543,
          9.23409871075385,
          9.234099052258006,
          9.234099052258008,
          9.23409966055929,
          9.234100663197543,
          9.234100666018119,
          9.234100852604001,
          9.23410018426587,
          9.234101003455589,
          9.234099497509408,
          9.23409880359931,
          9.234099440957122,
          9.234100144598893,
          9.234099610280213,
          9.234100044592306,
          9.234099567694178,
          9.234099465185738,
          9.234099387030502,
          9.234099934422625,
          9.234099755970433,
          9.234099016050799,
          9.234100073582036,
          9.234099275744242,
          9.23409930127187,
          9.23409831372841,
          9.234099505839184,
          8.978896643050568,
          8.978896076638602,
          8.97889576371121,
          8.978895800357623,
          8.978896925473974,
          8.978894424803642,
          8.978896133144431,
          8.978897609493158,
          8.978895606992022,
          8.978897431126967,
          8.978896558307595,
          8.978896476196791,
          8.978896252235948,
          8.978896187679695,
          8.978896138471276,
          8.978896601122944,
          8.978896054931848,
          8.978894841460631,
          8.978896262768233,
          8.978896328280914,
          8.978895151356092,
          8.978896126360981,
          8.978896531066155,
          8.978896094323883,
          8.978896094323881,
          8.978896531066155,
          8.978896126360983,
          8.978896097761767,
          8.978896328280912,
          8.978896262768231,
          8.978895782834428,
          8.978896054931848,
          8.978895664701605,
          8.978895204984159,
          8.978896187679695,
          8.97889717898242,
          8.978896476196791,
          8.978896558307596,
          8.9788956019146,
          8.978894696929743,
          8.978896704203834,
          8.978896133144431,
          8.978895319908592,
          8.978896925473975,
          8.978895800357623,
          8.97889576371121,
          8.978896076638602,
          8.978896643050568,
          8.737419502521794,
          8.737419599929247,
          8.737419177778742,
          8.737419819877365,
          8.737420223387511,
          8.73741893282267,
          8.737420780171778,
          8.737420051741971,
          8.737419430299093,
          8.737418517690184,
          8.737419421224105,
          8.737420527148451,
          8.737419356174708,
          8.737420140296646,
          8.737420130927013,
          8.7374208404791,
          8.737419821710063,
          8.737419203461691,
          8.737420224098848,
          8.737419556785092,
          8.737419760278868,
          8.73741900768913,
          8.737419645549563,
          8.737419742816005,
          8.73742068922168,
          8.737418699481857,
          8.737419953081977,
          8.737419760278868,
          8.737420499827257,
          8.737420224098848,
          8.737420142845096,
          8.737418884632909,
          8.737420840479098,
          8.737419199380788,
          8.737420140296646,
          8.737419356174707,
          8.737419606064917,
          8.737420338281707,
          8.737418517690184,
          8.737420338562682,
          8.737420051741973,
          8.737419881613866,
          8.737419826216,
          8.73741933535022,
          8.737418937375224,
          8.737419177778744,
          8.73742047087295,
          8.737419502521796,
          8.5085903939338,
          8.508590205026245,
          8.50859010839545,
          8.50859051060689,
          8.508590666079435,
          8.508590564174229,
          8.508590201339734,
          8.508591534391876,
          8.508591436218287,
          8.5085908272664,
          8.508592192965025,
          8.508590584478759,
          8.508590224678127,
          8.50859095972736,
          8.508590179570794,
          8.508590383157248,
          8.508590983709002,
          8.50859120346591,
          8.50859113245607,
          8.50859090636822,
          8.508591744020258,
          8.508591318854757,
          8.508591358131646,
          8.508590156552096,
          8.508591100599546,
          8.508591358131648,
          8.508591318854757,
          8.508590801980176,
          8.508590906368221,
          8.508591132456068,
          8.50859120346591,
          8.508590983709,
          8.508590383157246,
          8.508590179570792,
          8.50859095972736,
          8.508590224678127,
          8.50859058447876,
          8.50859127805349,
          8.5085908272664,
          8.508591436218289,
          8.508590632925765,
          8.508590201339736,
          8.508590564174229,
          8.508590666079437,
          8.50859051060689,
          8.50859010839545,
          8.508590205026245,
          8.508590393933801,
          8.29144309584117,
          8.29144310793166,
          8.291442824089508,
          8.29144317414629,
          8.291443055861702,
          8.291442963121085,
          8.291442491978238,
          8.291443156548562,
          8.291442261369477,
          8.291442934653508,
          8.291442561419238,
          8.2914428820804,
          8.291442878801993,
          8.29144256150047,
          8.29144313364606,
          8.291442502217526,
          8.291442818309461,
          8.291444119173804,
          8.291442540644615,
          8.291442581351786,
          8.291443175724252,
          8.2914424287367,
          8.29144332658938,
          8.291442503966227,
          8.291442503966229,
          8.291443326589382,
          8.291442428736698,
          8.291443175724254,
          8.291442581351784,
          8.291442540644615,
          8.291443184711682,
          8.291442818309463,
          8.291442502217528,
          8.29144313364606,
          8.29144256150047,
          8.291442878801995,
          8.2914428820804,
          8.291442561419238,
          8.291442934653508,
          8.291442261369477,
          8.291443156548564,
          8.291442491978238,
          8.291442963121085,
          8.291443055861704,
          8.291441417310223,
          8.291442824089506,
          8.29144310793166,
          8.29144309584117,
          8.085101208322468,
          8.085102143245777,
          8.085102477045366,
          8.085101869240148,
          8.085101435952753,
          8.085102150604419,
          8.085102296342844,
          8.085102011648875,
          8.085102584314331,
          8.085103001432845,
          8.08510185787769,
          8.085102065514581,
          8.08510191582885,
          8.08510249365757,
          8.085102325694404,
          8.085102105019224,
          8.085102065125348,
          8.085102091267673,
          8.085101825960693,
          8.085101701693496,
          8.085102098806193,
          8.085102480983714,
          8.08510145159639,
          8.085102430765518,
          8.085102430765517,
          8.08510145159639,
          8.085102480983712,
          8.08510209880619,
          8.085101701693494,
          8.085101825960693,
          8.085102091267672,
          8.085102065125348,
          8.085102105019223,
          8.085102325694406,
          8.08510249365757,
          8.08510191582885,
          8.08510206551458,
          8.08510185787769,
          8.085103001432845,
          8.085102584314331,
          8.085102011648875,
          8.085102296342843,
          8.085102150604419,
          8.085101435952755,
          8.085101869240148,
          8.085102477045366,
          8.085102143245777,
          8.085102067137782,
          7.8887829568287895,
          7.888782034937961,
          7.888782157613935,
          7.888782596570583,
          7.888782295299379,
          7.888782637711297,
          7.888783205136842,
          7.888782750753378,
          7.888782909086116,
          7.888782090057415,
          7.8887837010960915,
          7.888782739364013,
          7.8887822095213185,
          7.888782411875971,
          7.888782861615738,
          7.888782403826436,
          7.888782105966589,
          7.88878261749924,
          7.888783336832511,
          7.888782493236773,
          7.888782823442554,
          7.888782331300918,
          7.8887827330794185,
          7.8887820342524595,
          7.88878203425246,
          7.88878273307942,
          7.888782331300916,
          7.888782823442552,
          7.888782493236773,
          7.88878333683251,
          7.88878261749924,
          7.888782105966589,
          7.888782403826436,
          7.888782861615737,
          7.888783329549511,
          7.888782209521319,
          7.8887827393640135,
          7.888782794323294,
          7.888782992694736,
          7.888782909086115,
          7.888782750753377,
          7.888783205136843,
          7.888782637711298,
          7.888781416610833,
          7.888782596570583,
          7.888782157613936,
          7.888782897057157,
          7.8887829568287895,
          7.701770527430012,
          7.7017704783302205,
          7.701770097676595,
          7.70177078753705,
          7.701770164009501,
          7.701769990051898,
          7.701770222141523,
          7.70177086596928,
          7.701770318505283,
          7.701769959239856,
          7.701770742847447,
          7.701770597955963,
          7.70176996298243,
          7.701770140747181,
          7.7017706866813285,
          7.701770420614858,
          7.701770302494406,
          7.701770796272662,
          7.70177057189132,
          7.701770756504791,
          7.7017703877508445,
          7.701770654810291,
          7.701770774192764,
          7.701769887567213,
          7.701770353340326,
          7.701770308580804,
          7.701770654810292,
          7.701770852559539,
          7.70177122067386,
          7.701770571891322,
          7.701770796272662,
          7.701770302494407,
          7.701770880689745,
          7.7017697693159155,
          7.701770140747181,
          7.701770873948074,
          7.701770597955962,
          7.701769839328718,
          7.7017708586672695,
          7.701770318505284,
          7.701770865969282,
          7.701770222141523,
          7.701769990051899,
          7.701770164009499,
          7.7017707875370505,
          7.7017692327318255,
          7.701771337651351,
          7.701770527430013,
          7.5234196199938985,
          7.523420487934096,
          7.523420215060683,
          7.52342056025291,
          7.523419510458227,
          7.523420057379295,
          7.523419871742485,
          7.523420147968232,
          7.523419583603228,
          7.523420715106356,
          7.523420236601742,
          7.5234193908244595,
          7.523420112803098,
          7.5234206101906835,
          7.523419071400849,
          7.523419744825263,
          7.52342027261892,
          7.523420452802393,
          7.523419595951581,
          7.523420306346916,
          7.523420250843054,
          7.523420066943321,
          7.523419724360301,
          7.523419953516356,
          7.5234204173666015,
          7.523420188051379,
          7.523420066943322,
          7.523419787945357,
          7.523420306346916,
          7.5234205189112116,
          7.523419992260624,
          7.523420272618921,
          7.523419744825263,
          7.523419528246828,
          7.5234196995264595,
          7.523420112803096,
          7.523419842731013,
          7.523419786597499,
          7.523420715106357,
          7.523420475294721,
          7.523420147968233,
          7.523419871742485,
          7.523420057379294,
          7.52342038298751,
          7.5234196929755255,
          7.523420215060682,
          7.523419631634541,
          7.523420470590099,
          7.353142249440409,
          7.35314260970959,
          7.353142552985232,
          7.353142460440337,
          7.353142389084097,
          7.353141297664463,
          7.353142843636906,
          7.353141931861203,
          7.353142809283462,
          7.353142916755426,
          7.353141809376723,
          7.3531426810937734,
          7.353141716306659,
          7.353143034714392,
          7.353142119478691,
          7.353142667454402,
          7.353143095545766,
          7.353142985211841,
          7.353141812333243,
          7.353142711947157,
          7.353142438561607,
          7.353142918011985,
          7.35314209368053,
          7.35314272560268,
          7.35314272560268,
          7.353142555317245,
          7.353142918011985,
          7.353141977707793,
          7.353142251716802,
          7.353142271787818,
          7.35314344374064,
          7.353142638089997,
          7.353141754977159,
          7.35314257435957,
          7.353142581327994,
          7.353142619825388,
          7.3531426810937734,
          7.353142257502479,
          7.3531424706265796,
          7.35314280928346,
          7.353141931861202,
          7.353142404157252,
          7.353142171788014,
          7.353141519979352,
          7.353141596526262,
          7.353142552985231,
          7.353141756647712,
          7.35314309686296,
          7.190402314257571,
          7.190402994739109,
          7.19040222520902,
          7.190402825949094,
          7.1904025854946445,
          7.190402919106279,
          7.19040295728881,
          7.190402673764167,
          7.1904025816594705,
          7.190401641939529,
          7.190402698205515,
          7.190403269855021,
          7.1904027518455855,
          7.190402118187735,
          7.190402701775179,
          7.190402669766425,
          7.190402997579785,
          7.190402125116565,
          7.190402874611738,
          7.19040203525021,
          7.190402308056507,
          7.190401844892772,
          7.190403001634159,
          7.190402736110393,
          7.190402736110393,
          7.190402542179584,
          7.190402763183496,
          7.190402308056509,
          7.1904020352502105,
          7.190402874611738,
          7.190402581506799,
          7.190402542247673,
          7.190403123898218,
          7.190402701775178,
          7.190401666869075,
          7.1904027518455855,
          7.190402821872792,
          7.190402698205515,
          7.1904025302563195,
          7.19040258165947,
          7.190402233877618,
          7.190402082097545,
          7.190402483897731,
          7.190401720033143,
          7.190402395781366,
          7.19040222520902,
          7.1904029947391095,
          7.19040315830176,
          7.03470978499081,
          7.03470943900498,
          7.034710064011871,
          7.034710078800481,
          7.0347092386511,
          7.034708778712876,
          7.034709817213766,
          7.034709515830281,
          7.034710329160592,
          7.034709195591491,
          7.0347099532997355,
          7.034709781660152,
          7.034709018852994,
          7.034709987207786,
          7.034709920080762,
          7.034709115407928,
          7.034710627380806,
          7.034709487766422,
          7.034709990291459,
          7.034709905572306,
          7.034709617021795,
          7.034708999185623,
          7.0347097460264205,
          7.034709464037925,
          7.034709464037925,
          7.0347088317252835,
          7.0347094560316,
          7.034709617021794,
          7.034709905572306,
          7.034709990291459,
          7.034709487766422,
          7.0347097212022724,
          7.034709567314483,
          7.034709469493752,
          7.034709987207785,
          7.034709466405469,
          7.034710227505899,
          7.0347095092810905,
          7.03470919559149,
          7.034709889138162,
          7.034709515830281,
          7.034710252817449,
          7.034709211961752,
          7.034709238651098,
          7.034710078800482,
          7.034709638345043,
          7.034709861989841,
          7.034708944521833,
          6.885616092345303,
          6.885616100996158,
          6.885616685970283,
          6.885616084415165,
          6.8856164249702,
          6.885616608498026,
          6.885617084268729,
          6.885616509552788,
          6.885616187993492,
          6.885616281624496,
          6.885615888884905,
          6.885617121177354,
          6.885616362169449,
          6.8856163289245895,
          6.885616870769516,
          6.885616813648866,
          6.8856162920975645,
          6.885616401309088,
          6.885616568636262,
          6.8856164206130686,
          6.885616302294418,
          6.88561642614829,
          6.885616913636717,
          6.88561646253304,
          6.885616917413918,
          6.88561645890595,
          6.885616426148289,
          6.8856163022944195,
          6.885616873999467,
          6.885617473925588,
          6.885615949549721,
          6.8856162920975645,
          6.885616813648866,
          6.885616870769515,
          6.8856163289245895,
          6.885616807450611,
          6.8856166775771666,
          6.885616772485794,
          6.885617161397594,
          6.885616187993492,
          6.885616073817153,
          6.885616650760092,
          6.885616608498028,
          6.885615996192867,
          6.885616084415164,
          6.885617109681558,
          6.88561610099616,
          6.885616092345304,
          6.742711541585194,
          6.742712408225764,
          6.742712022472462,
          6.74271220399693,
          6.742711896567167,
          6.742711895375269,
          6.742711975582708,
          6.742711395822251,
          6.742712035443613,
          6.7427119936486895,
          6.742711317489052,
          6.742712147800368,
          6.742711771860842,
          6.742712408595773,
          6.742712027186432,
          6.7427119716533275,
          6.74271171763798,
          6.742711623651112,
          6.7427116651674766,
          6.742711497386274,
          6.742711866563852,
          6.742711503315091,
          6.742711224302965,
          6.742711709113468,
          6.742711256764483,
          6.742712128705691,
          6.742711051408538,
          6.74271186656385,
          6.742711948265516,
          6.7427116651674766,
          6.7427125222090245,
          6.742711717637979,
          6.742711971653328,
          6.742712027186432,
          6.742711964157483,
          6.742711771860842,
          6.742711265298228,
          6.742712196448359,
          6.742711556053056,
          6.742712035443614,
          6.742712262839522,
          6.742711544267269,
          6.742711037317012,
          6.742711896567167,
          6.742711779799292,
          6.742712022472462,
          6.742711570115176,
          6.742712374345961,
          6.605618494805211,
          6.6056183648588975,
          6.6056184086902725,
          6.605618536818302,
          6.60561829186801,
          6.605618634339924,
          6.605618211217588,
          6.605619425353192,
          6.605617792894246,
          6.605618415005405,
          6.605619245795985,
          6.605618491096037,
          6.6056186779519255,
          6.6056188720588045,
          6.605619139419414,
          6.605618871555819,
          6.605618641562655,
          6.605618062273878,
          6.605618530998309,
          6.60561837753355,
          6.605618281951718,
          6.605618643127725,
          6.605619164765466,
          6.605618882394467,
          6.605618882394468,
          6.605618715196817,
          6.605618643127725,
          6.605618281951717,
          6.605618377533549,
          6.605618083445835,
          6.605618062273877,
          6.605618641562656,
          6.6056188715558175,
          6.605618696097542,
          6.6056184301206935,
          6.605618237521091,
          6.605618929900038,
          6.605618371672433,
          6.605618415005404,
          6.605617792894247,
          6.60561856297827,
          6.605618211217587,
          6.605618634339924,
          6.605618716309454,
          6.605618536818302,
          6.6056184086902725,
          6.6056183648588975,
          6.605618494805212,
          6.473988733222854,
          6.4739881609869245,
          6.473989158709064,
          6.473988878787221,
          6.4739891015458655,
          6.47398881306305,
          6.47398805468601,
          6.473988469843438,
          6.47398826279161,
          6.473988266961559,
          6.473988620689363,
          6.473989278800753,
          6.47398834759081,
          6.473987853422507,
          6.473989046805068,
          6.4739889319355655,
          6.473989148262994,
          6.473989442905582,
          6.473989048880339,
          6.473988078541389,
          6.473988922735492,
          6.473987821711175,
          6.473988726509537,
          6.4739881536366894,
          6.473988600618078,
          6.4739887265095355,
          6.473988268265682,
          6.473988922735492,
          6.473988078541388,
          6.473988604021212,
          6.47398855486829,
          6.473988705218915,
          6.473988048059349,
          6.473989046805066,
          6.473988732111053,
          6.473988785454107,
          6.4739888425361105,
          6.47398818613699,
          6.47398869969231,
          6.473988693595819,
          6.473988898620773,
          6.473988054686011,
          6.473987964180161,
          6.473989101545865,
          6.473988459025604,
          6.473988324099128,
          6.47398899054101,
          6.473988733222853,
          6.3475020092351535,
          6.34750199213638,
          6.347502493314954,
          6.347502458122819,
          6.347502110680046,
          6.347502227542977,
          6.347502961761348,
          6.347502205223909,
          6.347502474015317,
          6.347502930149334,
          6.3475019838024265,
          6.347502137753921,
          6.347502753025342,
          6.347502256118837,
          6.347502149573833,
          6.347502305516419,
          6.347502775652967,
          6.347502979683451,
          6.347502646373917,
          6.347502760025995,
          6.347502515796581,
          6.347502900542787,
          6.34750273933641,
          6.3475022684654645,
          6.34750271262386,
          6.3475027393364085,
          6.347502456803246,
          6.3475029591184535,
          6.347502760025995,
          6.347502646373917,
          6.347502538432382,
          6.347502775652967,
          6.347502305516419,
          6.347502587571144,
          6.347501819456177,
          6.347502753025344,
          6.347502571392612,
          6.347501983802426,
          6.347502930149334,
          6.347502902290385,
          6.347501778940394,
          6.347502113366076,
          6.347502227542976,
          6.347502530441662,
          6.347502040701844,
          6.347502493314954,
          6.3475019921363804,
          6.347502419201078,
          6.225864125884925,
          6.225864587266017,
          6.225863394602649,
          6.225864540112026,
          6.22586379749041,
          6.225864092635994,
          6.225863547276248,
          6.225863909663444,
          6.2258643401379015,
          6.225863997726517,
          6.225863842252508,
          6.225863737003011,
          6.22586380490872,
          6.225864078525546,
          6.225863704557112,
          6.225864059845358,
          6.225863601020821,
          6.225864031469033,
          6.225863807307611,
          6.225864319123184,
          6.225863355445227,
          6.225863938555079,
          6.225863793405631,
          6.22586417979102,
          6.225863738539953,
          6.225864234519678,
          6.225863497714699,
          6.225863355445227,
          6.225864319123184,
          6.225863368098593,
          6.2258635930689366,
          6.225863163558834,
          6.225863623448162,
          6.225864139765662,
          6.225864078525545,
          6.22586380490872,
          6.225863737003011,
          6.2258634129711385,
          6.225863570201547,
          6.225863488804243,
          6.225863909663442,
          6.225863547276246,
          6.225863673110212,
          6.225863797490412,
          6.225863295097151,
          6.225863807233061,
          6.225864177080021,
          6.225864125884923,
          6.108800113141544,
          6.10879920274109,
          6.108799554710483,
          6.108799484601139,
          6.108799372673825,
          6.108799293741074,
          6.108799502763533,
          6.108799673569195,
          6.108799808724801,
          6.10879947626772,
          6.10879958545595,
          6.108799494264966,
          6.108799634189183,
          6.108799449170743,
          6.108799613858903,
          6.1087999536300845,
          6.108799063426546,
          6.108799582084075,
          6.108800000451517,
          6.108799041698593,
          6.108799211349198,
          6.1087994125799145,
          6.108799339556512,
          6.10879862878226,
          6.10879862878226,
          6.108798901425063,
          6.1087994125799145,
          6.108799211349197,
          6.1087990416985924,
          6.108799564186876,
          6.108799582084075,
          6.108799063426547,
          6.1088003871387215,
          6.108798749172152,
          6.108799449170743,
          6.1087992045286175,
          6.108799494264966,
          6.108799158925006,
          6.108799051459771,
          6.108799385739941,
          6.108799252503323,
          6.108799502763533,
          6.108799293741074,
          6.108798957896781,
          6.108799484601138,
          6.108799144524486,
          6.1087996105256055,
          6.1087997078231115,
          5.996057221307192,
          5.996056738166901,
          5.996056963906561,
          5.996056260099026,
          5.996056684024749,
          5.996056700438859,
          5.9960569880424135,
          5.99605638512349,
          5.996056542840728,
          5.996056576156038,
          5.996057320106166,
          5.996056759860995,
          5.9960564530806,
          5.996056525965642,
          5.996057004540461,
          5.996056586794312,
          5.99605614129424,
          5.9960561964988575,
          5.996056554831089,
          5.996056767165041,
          5.996057042533518,
          5.996056983546527,
          5.996056482987953,
          5.996056617822007,
          5.996056617822006,
          5.996056047910878,
          5.996056983546525,
          5.996057042533517,
          5.99605676716504,
          5.996056554831089,
          5.996056196498857,
          5.9960561412942415,
          5.996056156245034,
          5.996057004540461,
          5.996056954115421,
          5.996056026301801,
          5.996057185159094,
          5.99605689639489,
          5.996056576156038,
          5.996055702371752,
          5.996056385123488,
          5.996056988042413,
          5.996056700438858,
          5.996056684024749,
          5.996056260099027,
          5.996056963906562,
          5.996056738166902,
          5.996056818410637
         ]
        }
       ],
       "layout": {
        "autosize": false,
        "height": 512,
        "margin": {
         "b": 0,
         "l": 0,
         "r": 0,
         "t": 0
        },
        "scene": {
         "aspectratio": {
          "x": 1,
          "y": 1,
          "z": 1
         },
         "camera": {
          "center": {
           "x": 0,
           "y": 0,
           "z": 0.1
          },
          "eye": {
           "x": 0,
           "y": 0,
           "z": -0.05
          },
          "up": {
           "x": 0,
           "y": -1,
           "z": 0
          }
         },
         "xaxis": {
          "range": [
           -50,
           50
          ],
          "showgrid": false,
          "visible": false,
          "zeroline": false
         },
         "yaxis": {
          "range": [
           -50,
           50
          ],
          "showgrid": false,
          "visible": false,
          "zeroline": false
         },
         "zaxis": {
          "range": [
           -50,
           50
          ],
          "showgrid": false,
          "visible": false,
          "zeroline": false
         }
        },
        "showlegend": false,
        "template": {
         "data": {
          "bar": [
           {
            "error_x": {
             "color": "#2a3f5f"
            },
            "error_y": {
             "color": "#2a3f5f"
            },
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "bar"
           }
          ],
          "barpolar": [
           {
            "marker": {
             "line": {
              "color": "#E5ECF6",
              "width": 0.5
             },
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "barpolar"
           }
          ],
          "carpet": [
           {
            "aaxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "baxis": {
             "endlinecolor": "#2a3f5f",
             "gridcolor": "white",
             "linecolor": "white",
             "minorgridcolor": "white",
             "startlinecolor": "#2a3f5f"
            },
            "type": "carpet"
           }
          ],
          "choropleth": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "choropleth"
           }
          ],
          "contour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "contour"
           }
          ],
          "contourcarpet": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "contourcarpet"
           }
          ],
          "heatmap": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmap"
           }
          ],
          "heatmapgl": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "heatmapgl"
           }
          ],
          "histogram": [
           {
            "marker": {
             "pattern": {
              "fillmode": "overlay",
              "size": 10,
              "solidity": 0.2
             }
            },
            "type": "histogram"
           }
          ],
          "histogram2d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2d"
           }
          ],
          "histogram2dcontour": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "histogram2dcontour"
           }
          ],
          "mesh3d": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "type": "mesh3d"
           }
          ],
          "parcoords": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "parcoords"
           }
          ],
          "pie": [
           {
            "automargin": true,
            "type": "pie"
           }
          ],
          "scatter": [
           {
            "fillpattern": {
             "fillmode": "overlay",
             "size": 10,
             "solidity": 0.2
            },
            "type": "scatter"
           }
          ],
          "scatter3d": [
           {
            "line": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatter3d"
           }
          ],
          "scattercarpet": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattercarpet"
           }
          ],
          "scattergeo": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergeo"
           }
          ],
          "scattergl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattergl"
           }
          ],
          "scattermapbox": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scattermapbox"
           }
          ],
          "scatterpolar": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolar"
           }
          ],
          "scatterpolargl": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterpolargl"
           }
          ],
          "scatterternary": [
           {
            "marker": {
             "colorbar": {
              "outlinewidth": 0,
              "ticks": ""
             }
            },
            "type": "scatterternary"
           }
          ],
          "surface": [
           {
            "colorbar": {
             "outlinewidth": 0,
             "ticks": ""
            },
            "colorscale": [
             [
              0,
              "#0d0887"
             ],
             [
              0.1111111111111111,
              "#46039f"
             ],
             [
              0.2222222222222222,
              "#7201a8"
             ],
             [
              0.3333333333333333,
              "#9c179e"
             ],
             [
              0.4444444444444444,
              "#bd3786"
             ],
             [
              0.5555555555555556,
              "#d8576b"
             ],
             [
              0.6666666666666666,
              "#ed7953"
             ],
             [
              0.7777777777777778,
              "#fb9f3a"
             ],
             [
              0.8888888888888888,
              "#fdca26"
             ],
             [
              1,
              "#f0f921"
             ]
            ],
            "type": "surface"
           }
          ],
          "table": [
           {
            "cells": {
             "fill": {
              "color": "#EBF0F8"
             },
             "line": {
              "color": "white"
             }
            },
            "header": {
             "fill": {
              "color": "#C8D4E3"
             },
             "line": {
              "color": "white"
             }
            },
            "type": "table"
           }
          ]
         },
         "layout": {
          "annotationdefaults": {
           "arrowcolor": "#2a3f5f",
           "arrowhead": 0,
           "arrowwidth": 1
          },
          "autotypenumbers": "strict",
          "coloraxis": {
           "colorbar": {
            "outlinewidth": 0,
            "ticks": ""
           }
          },
          "colorscale": {
           "diverging": [
            [
             0,
             "#8e0152"
            ],
            [
             0.1,
             "#c51b7d"
            ],
            [
             0.2,
             "#de77ae"
            ],
            [
             0.3,
             "#f1b6da"
            ],
            [
             0.4,
             "#fde0ef"
            ],
            [
             0.5,
             "#f7f7f7"
            ],
            [
             0.6,
             "#e6f5d0"
            ],
            [
             0.7,
             "#b8e186"
            ],
            [
             0.8,
             "#7fbc41"
            ],
            [
             0.9,
             "#4d9221"
            ],
            [
             1,
             "#276419"
            ]
           ],
           "sequential": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ],
           "sequentialminus": [
            [
             0,
             "#0d0887"
            ],
            [
             0.1111111111111111,
             "#46039f"
            ],
            [
             0.2222222222222222,
             "#7201a8"
            ],
            [
             0.3333333333333333,
             "#9c179e"
            ],
            [
             0.4444444444444444,
             "#bd3786"
            ],
            [
             0.5555555555555556,
             "#d8576b"
            ],
            [
             0.6666666666666666,
             "#ed7953"
            ],
            [
             0.7777777777777778,
             "#fb9f3a"
            ],
            [
             0.8888888888888888,
             "#fdca26"
            ],
            [
             1,
             "#f0f921"
            ]
           ]
          },
          "colorway": [
           "#636efa",
           "#EF553B",
           "#00cc96",
           "#ab63fa",
           "#FFA15A",
           "#19d3f3",
           "#FF6692",
           "#B6E880",
           "#FF97FF",
           "#FECB52"
          ],
          "font": {
           "color": "#2a3f5f"
          },
          "geo": {
           "bgcolor": "white",
           "lakecolor": "white",
           "landcolor": "#E5ECF6",
           "showlakes": true,
           "showland": true,
           "subunitcolor": "white"
          },
          "hoverlabel": {
           "align": "left"
          },
          "hovermode": "closest",
          "mapbox": {
           "style": "light"
          },
          "paper_bgcolor": "white",
          "plot_bgcolor": "#E5ECF6",
          "polar": {
           "angularaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "radialaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "scene": {
           "xaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "yaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           },
           "zaxis": {
            "backgroundcolor": "#E5ECF6",
            "gridcolor": "white",
            "gridwidth": 2,
            "linecolor": "white",
            "showbackground": true,
            "ticks": "",
            "zerolinecolor": "white"
           }
          },
          "shapedefaults": {
           "line": {
            "color": "#2a3f5f"
           }
          },
          "ternary": {
           "aaxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "baxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           },
           "bgcolor": "#E5ECF6",
           "caxis": {
            "gridcolor": "white",
            "linecolor": "white",
            "ticks": ""
           }
          },
          "title": {
           "x": 0.05
          },
          "xaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          },
          "yaxis": {
           "automargin": true,
           "gridcolor": "white",
           "linecolor": "white",
           "ticks": "",
           "title": {
            "standoff": 15
           },
           "zerolinecolor": "white",
           "zerolinewidth": 2
          }
         }
        },
        "width": 512
       }
      },
      "text/html": [
       "<div>                            <div id=\"d6506540-b4a7-468a-92e4-4b66f7fb4087\" class=\"plotly-graph-div\" style=\"height:512px; width:512px;\"></div>            <script type=\"text/javascript\">                require([\"plotly\"], function(Plotly) {                    window.PLOTLYENV=window.PLOTLYENV || {};                                    if (document.getElementById(\"d6506540-b4a7-468a-92e4-4b66f7fb4087\")) {                    Plotly.newPlot(                        \"d6506540-b4a7-468a-92e4-4b66f7fb4087\",                        [{\"marker\":{\"color\":\"rgb(0, 0, 255)\",\"size\":[6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0,6.0],\"symbol\":\"circle\"},\"mode\":\"markers\",\"opacity\":1,\"x\":[-20.244872680775632,-19.383391888130923,-18.52190537814871,-17.660421947014235,-16.798939189939546,-15.937452909499966,-15.07597227717632,-14.214484119258127,-13.353000492522591,-12.491519492730227,-11.63003512374937,-10.76854870743093,-9.90706533013363,-9.045581316917,-8.184098820719974,-7.322613457176324,-6.461129988530223,-5.59964515887563,-4.738162434673637,-3.8766776072255773,-3.0151937742765327,-2.1537101942833736,-1.2922258527467179,-0.43074196585136804,0.4307419658513787,1.292225852746725,0.3715402455935447,0.5070348929162056,0.6413498625607239,0.7749033151464766,0.9083447515927058,1.042609947195133,1.1781452727337256,1.31602308070304,1.4574953592305824,1.6039699511832057,1.758404709186058,1.9263907164213032,2.129734200177153,13.353000492522597,14.214484119258133,15.075968946133255,15.937452909499969,16.798939189939546,17.660419385703314,18.521905378148713,19.38338771914134,20.244875566282396,-17.77095373237962,-17.01474223066497,-16.25853172922413,-15.502319965793342,-14.74610981833609,-13.989898980469263,-13.233689082058635,-12.477477522160447,-11.721267699412715,-10.965056259573947,-10.208844810191945,-9.452634515639138,-8.696423966998125,-7.940212962473257,-7.184002222800141,-6.427791916399025,-5.671580401835779,-4.915370137237401,-4.159159353731363,-3.402948370109705,-2.6467374000366597,-1.890526904808306,-1.1343161159277155,-0.37810537060275173,0.37810537060275706,1.1343161159277209,0.37460093101067954,0.511221961231427,0.6466781669692523,0.7814626216228986,0.9160236612596971,1.0516089780421845,1.188438056410956,1.3278722390876188,1.4709096126462289,1.6194454838778194,1.7762560254880635,1.9483790049963186,2.164223146829684,11.721266700362763,12.477477522160449,13.233689082058634,13.989900155892395,14.746109818336096,15.502319965793351,16.25853172922414,17.01474223066497,17.77095373237963,-15.835817435274468,-15.161952517512844,-14.488087647338403,-13.814221565857949,-13.140356670967204,-12.466492472123864,-11.792627458536213,-11.118765922970816,-10.444899468467478,-9.771035218263522,-9.097170359600746,-8.42330580709831,-7.749441363922962,-7.075576865027266,-6.401712263507527,-5.727848230376761,-5.053982811789854,-4.38011908088348,-3.7062543355089783,-3.032390547583523,-2.3585254499287718,-1.684661186518868,-1.01079675437418,-0.3369322232153973,0.33693222321540084,1.0107967543741854,0.37768927852690826,0.5154616625740596,0.652101619669547,0.788117076391595,0.9239536776522437,1.0607780699662088,1.1989258720939844,1.3399414004070747,1.4845762665173483,1.6352483298141263,1.7947992049087247,1.9710678770134549,2.2089132781806877,10.444899468467483,11.118763792308405,11.792628582970213,12.466492472123873,13.140356670967202,13.814221565857958,14.48808629548258,15.161951111160864,15.835815975404856,-14.280738668578675,-13.673048580278047,-13.065355506047355,-12.457666084160094,-11.849975513545509,-11.242284319092501,-10.634591751498256,-10.02690159289279,-9.419209940214806,-8.811520684886233,-8.203828284615323,-7.596137349940291,-6.988446468746877,-6.380755165870543,-5.773064992410613,-5.165374087476282,-4.557682873870288,-3.949991763125894,-3.3423003649308534,-2.7346095851039074,-2.1269186078126605,-1.5192276055023601,-0.9115365849925698,-0.30384549245357384,0.30384552629421613,0.9115364835025979,0.3808228324792851,0.5197762767209392,0.6576202206623719,0.7948741060445915,0.9320112398579147,1.0700922520393974,1.209702574327904,1.352255535589725,1.4985547335808989,1.6513359737277713,1.8137594635423664,1.9942858739922014,8.811519734420404,9.419210951759728,10.026901592892791,10.634592882691962,11.24228431909251,11.849974266253849,12.457666084160099,13.065356865682652,13.673048580278055,14.280738668578682,-13.00377253746301,-12.450420328498716,-11.897069025062141,-11.34371712991058,-10.790365426367497,-10.237011864991128,-9.683660316546328,-9.130308483538421,-8.576956637092483,-8.023604236702855,-7.470252068265984,-6.916900681834669,-6.363547806664605,-5.810196562097255,-5.256843807063263,-4.7034926009188665,-4.150140480064585,-3.596788026347248,-3.0434360790811095,-2.49008398984704,-1.9367320445954146,-1.3833800162489531,-0.8300280323031277,-0.2766759970586712,0.27667599705867474,0.8300280323031313,0.3840265637968891,0.5242346872888415,0.6632933826846842,0.801751254918434,0.9402314365495493,1.0795940395271195,1.2207161769690498,1.3647721293714663,1.5130110900157003,1.6677759018124427,1.8331368013894969,2.0192892800285875,8.023604236702857,8.576956637092486,9.1303074054697,9.68366031654633,10.237010668470491,10.7903654263675,11.343717129910585,11.897069025062148,12.45042032849872,13.003772537463018,-11.936430317605982,-11.428495863187482,-10.920563931681128,-10.412630360429635,-9.90469615486539,-9.396763597291386,-8.888829722894197,-8.380897983703587,-7.872963951094912,-7.365031497308729,-6.857097960590283,-6.349164550690748,-5.841230978700367,-5.333298146312406,-4.825365138680756,-4.317432348948945,-3.8094989108492294,-3.301565665859335,-2.7936319603451096,-2.2856991313127955,-1.7777661634791428,-1.2698330546362042,-0.7618997637821376,-0.2539665732082721,0.25396659034022484,0.7618997637821359,0.3872755015511496,0.5287707018145039,0.669065781576379,0.8087660673506846,0.9485791790548173,1.089273314685617,1.2319497825460881,1.3775512413542184,1.5277623621728686,1.6846174090613415,1.852943380483444,2.0453733194373784,7.3650310165069035,7.8729634394486245,8.38089798370359,8.888830294933037,9.396764198846263,9.904696785464111,10.412629701271321,10.920562557234772,11.428496577971824,11.93643031760599,-11.031012425324423,-10.561607184594944,-10.092201169824936,-9.622796212444861,-9.153391981795835,-8.683987730189454,-8.214583096837668,-7.7451787019310885,-7.275773945436189,-6.8063688844287995,-6.336963258849106,-5.867559633226368,-5.398154283586061,-4.92874988285534,-4.459344753182243,-3.9899402065645777,-3.5205353749803274,-3.0511307835259274,-2.58172571415062,-2.1123214295053714,-1.642916606921208,-1.1735117996065965,-0.7041071358392772,-0.23470234790424982,0.23470236513659337,0.7041070841591237,0.39055210140678787,0.5333944380421929,0.6749582996904434,0.8158760280767341,0.9570645851190007,1.0991152243308402,1.2433784201312095,1.3905328119375868,1.5427910057163672,1.7021906035440535,1.8739885956680773,2.072913306705274,6.806368400989816,7.275773431008984,7.745178701931091,8.214581946663168,8.683987125462686,9.153391347908688,9.622796875001168,10.092201860548679,10.561606466214444,11.031012425324427,-10.253261778453867,-9.816952549186686,-9.380644420841907,-8.94433425975748,-8.508026438804718,-8.071717388479996,-7.635408997514894,-7.199098718678821,-6.7627895911815195,-6.326481064925587,-5.890171386205752,-5.4538627875530015,-5.017553595964625,-4.581244669853943,-4.144935604680734,-3.7086267461340316,-3.2723175955792136,-2.8360084227950493,-2.399699694146716,-1.9633905784783892,-1.5270816140165486,-1.0907725942983877,-0.6544635360523952,-0.21815450956042515,0.2181545095604287,0.6544635360523978,0.3939164229654696,0.5380782338921114,0.6809635104353606,0.8231310789537232,0.9657200522629497,1.1091940343850675,1.255019634060961,1.4038984173483793,1.558139535911818,1.7201059644563186,1.895533229446984,2.1032080411972256,6.326481064925587,6.762789591181521,7.199098718678823,7.635408419503383,8.071716172942015,8.508025801764115,8.944333593943234,9.38064442084191,9.816952549186691,10.253261778453872,-9.577965293994037,-9.170392510217434,-8.762819961572934,-8.355246873522784,-7.9476731791900725,-7.540100111084772,-7.13252709283601,-6.724954449338275,-6.317381726397178,-5.909808481786607,-5.50223531559155,-5.094662780358711,-4.6870894542934955,-4.279516709227524,-3.871943773602274,-3.4643701110108163,-3.056797549774548,-2.649224671789278,-2.241651334308038,-1.8340785856649786,-1.4265054863302877,-1.018932476766218,-0.6113594714933956,-0.20378650463932946,0.20378650463932946,0.6113594714933983,0.3973509218909018,0.5428497514453257,0.6870463251393064,0.8305703972310927,0.9745455804869184,1.1195293334731433,1.2668882775206594,1.4176325575396203,1.5737654374951218,1.7384485223283703,1.9175671640771643,2.1364789232574894,5.909808481786609,6.317381206751647,6.724954449338277,7.132527673640926,7.540100111084776,7.947673179190076,8.355246873522784,8.762819961572935,9.17039105998363,9.577965293994042,-8.9861239941885,-8.60373588472195,-8.221347042931061,-7.838959501698395,-7.456570362040207,-7.074182138314702,-6.6917940951886035,-6.30940582539456,-5.927017814632434,-5.544629328584962,-5.162241148280376,-4.77985262401269,-4.397464577519473,-4.0150763027357215,-3.6326884998916626,-3.2503000725687006,-2.8679119081337827,-2.485523191570234,-2.103135315633661,-1.720747013933857,-1.338358835309644,-0.9559705512314309,-0.5735823571277159,-0.19119410345845722,0.19119412096739197,0.5735823046186237,0.40084817159207575,0.5477164172946242,0.6932668034034369,0.8381717031332748,0.9835087722713262,1.1300772089068643,1.2789870416628046,1.431679157791554,1.5897611675882841,1.7571332466314973,1.9406763497765338,2.175031223374768,5.544629328584964,5.927017814632435,6.30940582539456,6.691794095188607,7.074182138314705,7.456570362040209,7.838959501698399,8.221347042931065,8.603735884721953,8.9861239941885,-8.463166916778025,-8.103032505329525,-7.742897926490591,-7.382762239991072,-7.022627118934651,-6.6624927002118355,-6.302357977953229,-5.942222850367652,-5.582088542247754,-5.221953854159937,-4.861819156249559,-4.501684302490381,-4.141549257110757,-3.7814148552139772,-3.4212801619192215,-3.0611453403632,-2.7010109840876115,-2.3408760213134796,-1.9807410912882926,-1.6206064115361412,-1.2604716824415285,-0.9003368318445664,-0.5402021131687782,-0.18006736065471785,0.1800673606547214,0.54020211316878,0.40439062773295165,0.552678231440259,0.6995824299641589,0.8459180991886825,0.9926595694735696,1.1408201163509544,1.2913132353356582,1.4459531875752123,1.6064359519094307,1.7765057454842954,1.9649775677332513,2.239779306356189,5.221954347026094,5.582088542247757,5.9422234057739285,6.302357977953234,6.662492700211841,7.022627118934652,7.382762239991074,7.742897223286825,8.10303177413363,8.463166916778029,-7.997730353217832,-7.657401764780046,-7.317072644958721,-6.97674373391078,-6.636414842702987,-6.296084512140523,-5.955756897045523,-5.6154282116944625,-5.275098252253284,-4.934769657145488,-4.594441079929879,-4.254111434071314,-3.9137827686530318,-3.5734540630652507,-3.2331250458093077,-2.892795715510598,-2.552467076900024,-2.2121382569515085,-1.871809140854808,-1.5314800579055157,-1.1911511889597137,-0.8508223696489665,-0.5104934050121663,-0.17016447791182188,0.17016447791182365,0.5104934050121708,0.40837102075771603,0.55771022295493,0.7060431466786141,0.8538021588057985,1.0019804277578643,1.1517756001422117,1.3039289624294401,1.4605646483491488,1.6234380494781093,1.7967422128111208,1.989925338708248,4.594440617068376,4.934769657145491,5.275098778775883,5.615427654025657,5.955756897045527,6.29608513064521,6.6364148427029885,6.976743056608445,7.317071939051317,7.657400296837955,7.997730353217832,-7.5808202212987466,-7.258233103903305,-6.93564460041873,-6.613055685600831,-6.290467655346058,-5.967880246488992,-5.6452914527008495,-5.322703113082725,-5.000115293538067,-4.6775277715861,-4.354939264576069,-2.5145521017144574,-2.3133683596181176,-2.1122019336014763,-1.9110355075848349,-1.7098690815681943,-2.419410981489306,-2.096822815456546,-1.7742344956100564,-1.4516464292979134,-1.1290584973884528,-0.8064702315216339,-0.4838822007763439,-0.16129403522444008,0.16129405296818167,0.4838821475635515,0.8064702315216379,1.1290583734394706,1.4516465884415992,0.8648040687374517,1.0127806790241347,1.163798468938107,1.3178287394280168,1.4768975774037776,1.645399298410596,3.7097631466228655,4.032350908898957,4.354939264576071,4.677526777932961,5.00011529353807,5.322703113082728,5.645291452700851,5.9678790048934935,6.290467655346061,6.613055685600834,6.935643891987778,7.258232367342339,7.580820221298749,-7.205222574452192,-6.8986159708802175,-6.592011298195475,-6.285405756374327,-5.978800676095582,-5.672196424278256,-3.3459848892588466,-3.154781840981454,-2.9635787927040633,-2.772375744426671,-2.581190012228978,-2.3899618342006743,-2.198758785923282,-2.007555737645891,-1.8163526893684994,-1.6251496410911064,-1.4339465928137147,-1.242743544536324,-1.6863286930090933,-1.3797232350773356,-1.073118051826988,-0.7665128767164724,-0.4599077485011591,-0.1533025789013398,0.15330257890134202,0.45990774850116267,0.7665128767164768,1.0731180518269907,1.379723394826287,1.6863284980976854,1.9929337314939626,2.2995387102484837,2.606143947697353,2.9127491433411654,3.2193540445689437,3.525959300056016,3.8325646434265233,4.139169782438758,4.445774857712445,4.75238000006871,5.0589852241616065,5.36559088558562,5.6721958013559695,5.978800676095585,6.285405756374331,6.5920112981954775,6.89861597088022,7.205221041268229,-6.8650850800523795,-6.572953641321505,-6.280822436917628,-5.988691485920584,-5.696559899553746,-5.40442867225271,-3.2874676144889396,-3.0094839285949755,-2.823690143514561,-2.64150272609786,-2.4593404384320707,-2.2771357049356715,-2.0949734172698826,-1.9127859998531822,-1.7305985824364822,-1.5484362947706924,-1.3662488773539925,-1.1840865896882034,-1.0054416625423754,-0.8301685014371456,-1.0224595433013333,-0.730328266049058,-0.43819688887166075,-0.1460656403479188,0.14606565822207163,0.4381969156734775,0.7303282660490606,1.022459480873247,1.314590795297807,1.6067219041542344,1.898853332426549,2.1909846122353054,2.4831157490263385,2.77524698875933,3.0673783254633573,3.359509480491881,3.6516408290896942,3.943771986626391,4.235903926997667,4.5280345911171285,4.82016571011804,5.112297380845275,5.404428672252713,5.6965592447939075,5.988690801810502,6.28082243691763,6.572952900161438,6.865085080052382,-6.555614257353626,-6.276653135148344,-5.9976896557185775,-5.718727371428842,-5.439765077486554,-5.160802841897963,-3.355953396853831,-2.985302109261556,-2.7067317414775363,-2.5224185992429824,-2.3484593467223673,-2.1745000942017523,-2.00052352560144,-1.8273572120296333,-1.6637823672262089,-1.5023301149434438,-1.340396935363815,-1.1763253456723275,-1.0081823118707316,-0.8357097813239727,-0.9763681166507931,-0.6974057647325251,-0.41844342828908254,-0.1394811503275175,0.13948115032752106,0.41844345517597725,0.6974057647325287,0.976368116650796,1.255330329829776,1.5342926868932998,1.8132552345826811,2.0922172354263386,2.3711796647721335,2.6501418798788725,2.929104525283816,3.208066605964821,3.487029003178341,3.765991281496335,4.044953553631087,4.323915562944139,4.602878175911111,4.881840640780871,5.160802841897966,5.439765077486558,5.718727371428845,5.997689655718582,6.276652391990685,6.5556142573536285,-6.27284175114259,-6.005912208898339,-5.738982544038995,-5.472053721268124,-5.205124283561522,-4.938194710331014,-3.427365625868302,-3.045147143716712,-2.7046258528383706,-2.4313824211438146,-2.269810290713326,-2.1216659948883096,-1.9739435510736771,-1.8243635817426263,-1.6710046503729201,-1.5138433160393454,-1.3527114843335908,-1.1874081173367936,-1.017807566471249,-0.8437087938180983,-0.9342529900269858,-0.6673235789521501,-0.40039413566589266,-0.13346469924037097,0.13346469924037363,0.40039413566589643,0.667323578952153,0.934252990026988,1.2011823880724297,1.4681117906383039,1.7350411504729923,2.001970678018477,2.268899799418554,2.535829465427603,2.8027587833183274,3.0696881583754774,3.3366175448167676,3.603547086290435,3.8704768699857457,4.137406553720097,4.40433515528096,4.671265004728089,4.938194082100054,5.205123296206148,5.472053033569935,5.738981827434605,6.00591183642488,6.272840592064219,-6.013453847997377,-5.757562978546172,-5.501671171908827,-5.245779479707869,-4.98988783298808,-4.733995647334476,-4.4781041249169755,-3.107468404715492,-2.7568864219254765,-2.445845544231998,-2.2823109972968716,-2.13869459401776,-1.9915600286175887,-1.84083191193205,-1.6863092060422828,-1.5278913922099195,-1.3654025621785837,-1.198691937619661,-1.027608740116112,-0.8519519319259249,-0.8956208492974546,-0.6397292416682778,-0.3838374811628571,-0.12794584537623033,0.12794584537623366,0.3838374811628602,0.6397292416682809,0.8956208492974587,1.1515125191387463,1.4074041709328449,1.6632959781110959,1.9191875561441605,2.1750794676313894,2.43097083959861,2.686862704714758,2.9427543612523785,3.198645917749687,3.454537712147628,3.710429045378837,3.966320962133984,4.222212776199361,4.478104424436282,4.7339956473344795,4.9898878329880825,5.245779479707872,5.501671171908831,5.757562978546176,6.013453847997381,-5.77466736572271,-5.528936733657604,-5.2832061451792445,-5.037475789674371,-4.791745834749798,-4.546014290396568,-4.300283899468598,-3.1723697903277563,-2.81120762969808,-2.488798928915165,-2.3023650551083166,-2.1577183393812076,-2.0095032022964943,-1.8575939950996239,-1.701865069212889,-1.5421656463076778,-1.3783198182160388,-1.2102019363602698,-1.037585833159021,-0.8603458599461662,-0.8600568220017214,-0.6143263670446419,-0.36859579395562614,-0.12286524783498698,0.12286525686776284,0.36859579395562925,0.6143263219293231,0.8600568220017247,1.1057874032521298,1.3515179036756715,1.5972483443495156,1.8429789071506324,2.0887093767937412,2.3344398346164157,2.5801708390165135,2.8259009369078423,3.0716314070778807,3.3173620135871973,3.563092516997951,3.808822906122457,4.054553982253288,4.3002838994685995,4.546014290396572,4.791745173816243,5.037475444434146,5.283206145179249,5.528937107598726,5.7746669778618145,-5.554119204298892,-5.317773550155756,-5.081428156067966,-4.845082720935488,-4.608736986220151,-4.372391760419393,-4.136046341844046,-3.2400417794639806,-2.867728006297006,-2.5360897856047875,-2.322815073285123,-2.177093910630561,-2.027773072375675,-1.874707904683658,-1.7177476293143235,-1.5567163381881468,-1.3915135123014828,-1.2219129842498377,-1.047789105278654,-0.8689157079834378,-0.8272093250237265,-0.5908637728379752,-0.354518218043543,-0.11817275921098791,0.11817275016196782,0.35451824518084474,0.5908637276416656,0.8272093250237286,1.0635547483755128,1.2999001419447427,1.5362458437228168,1.7725914069621669,2.00893645132521,2.2452820432975966,2.4816279253706015,2.7179734552793557,2.9543187941432243,3.190664303119431,3.4270100135284958,3.6633556836298156,3.8997009314030193,4.1360463418440485,4.372391760419396,4.608736986220154,4.8450827209354905,5.081428156067969,5.317773175645516,5.554119204298894,-5.349799172030123,-5.122147513316351,-4.894496817711802,-4.666845844407845,-4.439194851747535,-4.211544114651858,-3.98389247455453,-3.310674850857793,-2.9265514499689647,-2.5852161716785504,-2.344626522530618,-2.1967961783686145,-2.046369639120405,-1.8921233815360363,-1.7339066271984693,-1.5715685977790896,-1.4049507013664957,-1.233875341055464,-1.0581682975037408,-0.8776363466405316,-0.7967785118844717,-0.5691275377255153,-0.3414765387797093,-0.11382550161195315,0.11382550161195559,0.34147653877971085,0.5691275377255178,0.7967785751820622,1.0244295901359726,1.252080695131187,1.4797315915769456,1.7073826474076044,1.9350337767494743,2.1626846826371127,2.3903358755651607,2.6179866189696823,2.845637578886253,3.073288801838464,3.3009396041807046,3.5285904319312493,3.756241473615565,3.9838924745545334,4.211543481993496,4.439194520337538,4.666845498194576,4.8944964569779765,5.1221471383489385,5.349798783119454,-5.159977575793208,-4.940403681336995,-4.720830063247739,-4.501256389180119,-4.281683013314295,-4.062109953640073,-3.8425361199467485,-3.3844421676052505,-2.987833807111333,-2.6362819850294583,-2.368458678148084,-2.21687540227404,-2.065318032546873,-1.9098404258336095,-1.7503671927930875,-1.5866721661092382,-1.4186548266899917,-1.246063877379941,-1.0687736696013843,-0.886558035772974,-0.7685072476086109,-0.5489336896926041,-0.32936025106404787,-0.10978675543386207,0.10978675543386462,0.3293602510640505,0.5489337350030407,0.7685072476086134,0.9880806739541906,1.2076541230898061,1.427227770057777,1.6468012541981278,1.866374772606159,2.0859481550354775,2.3055216961766423,2.5250951404682667,2.744668678396435,2.964242391761373,3.1838158795658247,3.403388844571262,3.6229628062584385,3.8425358186757155,4.062109953640077,4.281683345040501,4.501256389180122,4.7208300632477425,4.940403306025602,5.159977575793213,-4.983164557251827,-4.7711147969630066,-4.559065424196682,-4.347016189498644,-4.1349668382098255,-3.9229168712597624,-3.7108674915322952,-3.4988178270320196,-3.051748240554892,-2.6894084398070657,-2.394547842618432,-2.2373315826121147,-2.0845931233463006,-1.9279517432625142,-1.7671544563796457,-1.6021024325197533,-1.4326024476120387,-1.2585037234163117,-1.0795800921743757,-0.8956556460719829,-0.7421735627716134,-0.5301239416153712,-0.31807432440846245,-0.10602478890160996,0.10602478890161249,0.3180743244084656,0.5301238962721747,0.7421734993599065,0.9542230385035695,1.166272468522572,1.378322030395779,1.5903717692298966,1.8024212671240605,2.0144707220061537,2.2265204104194978,2.438570013678847,2.6506193858678153,2.8626690957505905,3.0747185999863906,3.2867679260960365,3.4988181128627898,3.710867190064722,3.9229165544209064,4.134966174334803,4.347015842741229,4.559065424196684,4.771114421421766,4.983164557251829,-4.818067779047017,-4.613043519064792,-4.4080193918449275,-4.202995241906967,-3.997970888766973,-3.7929471549748284,-3.5879229823702166,-3.3828985090959147,-3.1200981525525764,-2.7446994343465088,-2.424017022752325,-2.2581647197365453,-2.104270300859846,-1.9463551264355354,-1.7842432882956591,-1.6178091380393687,-1.4468516377477991,-1.2711948793414265,-1.0906126954157571,-0.9050560885330663,-0.7175845266569207,-0.5125604057248645,-0.30753624799805546,-0.10251208092710555,0.10251208092710845,0.30753624799805823,0.5125604057248668,0.7175845900915315,0.9226086866152469,1.12763278375435,1.3326572238194605,1.5376810746788985,1.7427052638308271,1.9477295379747996,2.1527537856644283,2.35777773550258,2.5628019729854605,2.767826348232349,2.9728503532387838,3.1778743207607025,3.3828985090959174,3.58792268080423,3.7929474719159195,3.997970888766976,4.20299524190697,4.408019391844929,4.613043519064796,4.818067779047022,-4.663559998714341,-4.465110809551178,-4.266661720409376,-4.06821226358062,-3.8697623228863987,-3.6713137225881987,-3.4728637961039555,-3.2744148002144904,-3.0759654765832454,-2.8023281311248636,-2.4605519941860035,-2.2793999436635186,-2.1242993060278166,-1.965127653519532,-1.80168394848508,-1.6338425423467562,-1.4616650900668078,-1.2899210406309747,-1.0914714237717147,-0.8930222356949202,-0.6945727980165376,-0.49612348959687813,-0.29767408688571156,-0.09922469133374401,0.09922468225195868,0.2976740868857138,0.49612348959688113,0.6945727980165397,0.8930221542537148,1.0914715231322178,1.2899210406309767,1.4883702396358838,1.6868195682456506,1.885269184266984,2.083718446186692,2.282167535105167,2.480617207708259,2.6790665502198374,2.8775158128999276,3.0759654765832476,3.274414800214493,3.4728640976699485,3.671313405647113,3.86976265492972,4.068211916714066,4.2666613590037406,4.465110809551181,4.6635599987143435,-4.518654036969787,-4.326371066795643,-4.134087548572314,-3.9418044858589747,-3.7495213305394444,-3.557238254094514,-3.364955154051225,-3.1726720600110303,-2.980388619365416,-2.788105532270601,-2.510188444335317,-2.301012124907402,-2.1447303985288864,-1.9848392725788853,-1.826689838988093,-1.6344067159240145,-1.4421236471241723,-1.2498403145525063,-1.0575573311793312,-0.8652741119137729,-0.672991070849448,-0.48070787984610613,-0.2884246967296041,-0.0961415838349845,0.09614157475649099,0.28842472395522856,0.48070787984610874,0.6729911342611604,0.8652740305018809,1.057557331179334,1.2498403145525088,1.4421236471241743,1.6344067159240172,1.8266896692432788,2.018973212929299,2.211256126315928,2.4035391664546086,2.5958223933498976,2.7881055322706043,2.980388619365419,3.172671774180266,3.3649551540512275,3.5572382540945178,3.749521330539448,3.941804485858978,4.1340875485723165,4.326370691254404,4.518653647472217,-4.382481800488262,-4.195992292695143,-4.009504115076278,-3.823015957848768,-3.6365272935696047,-3.450038944581472,-3.263549526732035,-3.0770614613603042,-2.8905727765216382,-2.704084137436375,-2.517595821647275,-2.331107182872089,-2.1446186423970945,-1.9581298649197691,-1.7716414394373265,-1.5851528213356567,-1.3986644974108096,-1.2121757118031062,-1.025687335218933,-0.8391986523317158,-0.652709962554491,-0.4662214404738337,-0.27973287184757323,-0.09324428749589825,0.09324429656782257,0.2797328718475759,0.46622144047383607,0.6527100259204796,0.8391986523317182,1.0256871367115175,1.212175828851747,1.398664227970194,1.5851528213356592,1.7716412698115585,1.9581298649197718,2.1446186423970968,2.331107182872093,2.5175955843954108,2.7040841374363787,2.8905727765216422,3.0770617470026393,3.263549526732038,3.450038627946782,3.636526961843403,3.8230156113093186,4.009503754007018,4.195992292695146,4.382481800488265,-4.254275928162928,-4.0732429125250835,-3.892210142207259,-3.7111774249137808,-3.530144183237903,-3.3491108719342315,-3.168077609211833,-2.98704515249113,-2.8060118020279097,-2.6249789427562487,-2.443945726627261,-2.2629126416585876,-2.081879908495576,-1.900846638551035,-1.7198137087961385,-1.5387807618259153,-1.3577477009175172,-1.1767146200267031,-0.9956816137616986,-0.8146485942089304,-0.6336156241903348,-0.4525825521343034,-0.2715495843313601,-0.09051650933718958,0.09051650933719246,0.2715495571549155,0.4525825521343057,0.6336155608927496,0.8146485942089328,0.9956816137617011,1.1767147369503481,1.3577477009175203,1.5387807618259177,1.7198137087961411,1.9008468251835966,2.081879704865103,2.262912862086065,2.4439457266272644,2.624978942756252,2.806011532540345,2.987044867130754,3.168077609211835,3.3491108719342346,3.5301441832379066,3.7111770787005134,3.8922097814734338,4.073242912525086,4.25427592816293,-4.133358826423254,-3.9574714549040872,-3.7815838836660327,-3.6056959076715613,-3.429808598759042,-3.2539209215792044,-3.0780332519901434,-2.9021456936756804,-2.7262579142661467,-2.55037032847987,-2.374482745978502,-2.198595028585825,-2.022707737030684,-1.8468200289197771,-1.6709322797922397,-1.4950447200787333,-1.3191572054597613,-1.1432695312892798,-0.9673819240659471,-0.7914943587946268,-0.6156066478611408,-0.43971907919988173,-0.2638313917358227,-0.08794380049769424,0.08794380049769679,0.26383141887312356,0.4397190791998845,0.6156067110678763,0.7914943587946297,0.9673819240659498,1.1432696480468836,1.3191570710727742,1.4950445682017948,1.670932279792243,1.8468200289197796,2.0227075336804288,2.1985952487124547,2.3744827459785043,2.550370328479872,2.7262579142661503,2.902145693675683,3.0780332519901457,3.2539206056559973,3.4298085987590436,3.605695907671563,3.7815835233780053,3.9574707058836047,4.133358826423256,-4.0191251640321575,-3.848098318559401,-3.6770715984722084,-3.5060450268063095,-3.3350188580331896,-3.16399136874033,-2.9929653777148086,-2.8219392486978485,-2.6509120363500247,-2.4798859571683987,-2.30885911499338,-2.1378324943325677,-1.9668058457278734,-1.795779237535938,-1.6247526345805148,-1.453726116372285,-1.2826994364188344,-1.111672694657029,-0.9406462751471465,-0.7696196852812195,-0.5985930100904047,-0.42756648220766436,-0.25653990088760315,-0.08551329613641678,0.08551329613641923,0.2565399008876057,0.42756648220766713,0.5985930731841191,0.7696196852812223,0.9406462751471492,1.1116728112080736,1.282699436418837,1.453725964761214,1.6247524656638013,1.7957792375359405,1.966806048729484,2.137832494332571,2.308859114993382,2.479885451957367,2.650911767664973,2.8219389641783494,2.9929653777148113,3.163991684158268,3.335018858033192,3.506045026806312,3.6770715984722107,3.8480983185594027,4.01912516403216,-3.9110353963668976,-3.7446083999696747,-3.5781811870903417,-3.411754405856874,-3.2453275115439313,-3.0789000048994164,-2.912473593390591,-2.746046301976047,-2.5796190698978263,-2.4131917810763355,-2.246764994029054,-2.08033822074963,-1.913910906590649,-1.7474840280593278,-1.581056976072506,-1.414630040839472,-1.2482028316728648,-1.0817757109047799,-0.915348785381783,-0.7489216762958635,-0.5824946506852565,-0.41606757179471887,-0.24964056130141443,-0.08321352136015114,0.08321353037354118,0.24964053427091148,0.4160676168134291,0.5824946506852592,0.748921757128052,0.9153487853817858,1.081775827209394,1.2482026978047025,1.4146300408394745,1.581056807507001,1.7474840280593305,1.9139109065906517,2.080338001444029,2.2467652298438683,2.4131917810763377,2.5796193380518404,2.74604630197605,2.91247329387129,3.0789003197142115,3.245327181701512,3.4117540612608033,3.578181187090344,3.744608773231266,3.9110353963668993,-3.8086071287132235,-3.64653865929696,-3.484470234866708,-3.322402008903642,-3.16033367597236,-2.998265246423299,-2.8361967337799108,-2.6741287679517303,-2.5120603287882544,-2.349991752292624,-2.187923706762434,-2.0258549010663693,-1.8637864301675884,-1.7017181919454711,-1.53964965154138,-1.3775813001302195,-1.2155129976727126,-1.053444625191016,-0.8913762138763487,-0.7293077919744172,-0.5672394496013493,-0.4051710151835588,-0.24310261023233126,-0.0810341919671611,0.08103420095809266,0.24310261023233426,0.40517101518356125,0.5672393867986798,0.7293077919744202,0.8913762138763515,1.0534446251910186,1.2155129976727155,1.377581300130222,1.5396496515413824,1.701718191945474,1.8637864301675915,2.025854901066372,2.18792347149947,2.3499917522926257,2.5120603287882575,2.6741284846338136,2.8361967337799125,2.9982652464233017,3.1603336759723635,3.3224020089036443,3.484470234866711,3.6465386592969633,3.8086071287132257,-3.7114078619479516,-3.5534756176849966,-3.395543251769987,-3.237611144190456,-3.079678849320061,-2.9217465679569528,-2.7638141639927443,-2.6058821349152614,-2.447949620023368,-2.2900175724281104,-2.1320852300792312,-1.9741530671619987,-1.8162208210709117,-1.6582885123000923,-1.500356376564524,-1.342424024168551,-1.184491831187065,-1.0265597480881845,-0.8686273137818156,-0.7106950784015802,-0.5527628783816152,-0.3948305918446038,-0.23689838075969538,-0.0789661190853912,0.07896611908539408,0.23689838075969827,0.39483059184460567,0.5527628783816182,0.7106950784015833,0.8686273137818179,1.026559632392876,1.1844918311870678,1.3424240241685534,1.5003563765645267,1.658288512300095,1.8162208210709143,1.9741530671620011,2.132085230079234,2.2900175724281135,2.4479496200233704,2.6058821349152645,2.7638141639927474,2.921746567956955,3.0796788493200626,3.2376104581878016,3.3955432517699897,3.553475617684999,3.7114078619479542,-3.6190453027729137,-3.46504377567676,-3.3110419667900057,-3.1570397775128187,-3.003037676211021,-2.8490359959272706,-2.695034098780947,-2.5410320608039307,-2.3870302867975637,-2.233028448014785,-2.079026192025691,-1.9250243013129942,-1.7710223244196515,-1.6170204987315127,-1.463018516078034,-1.3090165312888253,-1.1550145807321912,-1.0010126398712342,-0.8470106674815956,-0.6930087172880124,-0.5390068065870783,-0.38500488004684197,-0.2310028986170385,-0.07700097553109897,0.07700097553110163,0.23100289861704137,0.38500488004684486,0.5390068065870808,0.693008717288015,0.8470106674815976,1.0010126398712367,1.1550145807321937,1.3090165312888278,1.4630185160780362,1.617020498731516,1.7710223244196546,1.9250243013129964,2.079026192025694,2.2330284480147875,2.387030286797567,2.541032060803934,2.6950340987809493,2.8490359959272737,3.003037676211025,3.157039777512822,3.311041966790009,3.465043775676763,3.6190456871950083,-3.531169514009076,-3.3809065864019825,-3.2306441216895143,-3.0803817758037506,-2.9301191382540535,-2.7798567390030273,-2.6295944017122794,-2.4793317216653463,-2.329069239825423,-2.178806482015857,-2.0285443802818506,-1.8782816046104784,-1.7280189601808589,-1.577756482375193,-1.4274940416257031,-1.2772314368099924,-1.1269688722809403,-0.9767064193094284,-0.8264439686205476,-0.6761813565631505,-0.5259188548961691,-0.375656301490519,-0.22539379237369617,-0.07513125746906968,0.07513125746907257,0.22539379237369905,0.3756563014905214,0.5259188548961715,0.6761813565631534,0.8264439686205504,0.9767064193094309,1.1269688722809428,1.2772314368099948,1.4274940416257056,1.5777566659099032,1.7280189601808615,1.8782816046104807,2.0285441471117056,2.1788067313156905,2.329069239825426,2.4793317216653485,2.629594401712282,2.7798567390030304,2.9301188118840247,3.080381775803752,3.2306441216895174,3.380906955881639,3.531169514009079,-3.447459188468672,-3.3007587764272355,-3.15405823047708,-3.0073581170382755,-2.860657489489242,-2.7139570441135255,-2.56725674071384,-2.4205565578760586,-2.2738559987967966,-2.1271555125519592,-1.9804553338750568,-1.833754904275227,-1.6870543728437695,-1.5403540281494352,-1.393653743304239,-1.2469533061947855,-1.1002529003563424,-0.9535525747766138,-0.8068521551505179,-0.6601517791289804,-0.5134513591833882,-0.36675098356239344,-0.2200505935483632,-0.0733501894054005,0.0733501938413379,0.2200505802451671,0.36675098356239655,0.5134513901706377,0.6601518189149036,0.8068521551505212,0.9535525747766164,1.1002529003563446,1.2469533806831028,1.3936535773047858,1.5403540281494381,1.6870545723886272,1.8337549042752306,1.980455101541672,2.1271557609652465,2.273855998796799,2.420556557876061,2.5672567407138422,2.713957044113528,2.860657489489244,3.007358117038279,3.1540578762616054,3.3007591447077242,3.447459188468674,-3.367625925140125,-3.2243230662574693,-3.081019707120088,-2.937716599717802,-2.7944129610273407,-2.6511099249812746,-2.50780662391416,-2.364503475075729,-2.2212000675399994,-2.0778971498865166,-1.934593775126161,-1.791290331148679,-1.647987262804487,-1.5046841220381357,-1.3613805938725334,-1.2180774824955176,-1.0747743246598442,-0.9314711036802945,-0.7881677671949263,-0.644864597686877,-0.5015613500562024,-0.3582580984258712,-0.21495484926743602,-0.07165161860491631,0.07165162302254036,0.2149548625157549,0.3582580984258741,0.5015613191963586,0.6448645976868796,0.7881678638859377,0.9314710466608405,1.0747743246598473,1.2180774824955205,1.3613806765399032,1.5046839399052931,1.6479872628044894,1.7912904387454804,1.9345936594107869,2.077897149886519,2.2212003308013,2.364503475075732,2.5078066239141634,2.6511099249812773,2.7944132851096484,2.937716261066635,3.0810197071200904,3.2243226992719474,3.367626305883189,-3.291406530701896,-3.1513468327326803,-3.011286950270141,-2.871227055981464,-2.731167173088378,-2.5911069334627146,-2.451047614545634,-2.3109874642992336,-2.170927877026545,-2.030868043675307,-1.890807893839727,-1.750748257403278,-1.6106881854766957,-1.470628606942877,-1.3305685740009052,-1.1905088128259493,-1.0504490136493936,-0.9103891315024171,-0.7703291422444336,-0.630269375309755,-0.4902094959041057,-0.3501496627624745,-0.2100897741051564,-0.07002993072002406,0.0700299307200265,0.21008978729477956,0.3501496627624765,0.4902094651805209,0.6302693358614413,0.7703291903777727,0.9103891882726522,1.0504489482985722,1.1905086650915413,1.3305686563126853,1.4706285162655992,1.6106883833903245,1.7507482574032807,1.8908080090720663,2.0308679204587716,2.170927877026547,2.310987464299237,2.451047468052419,2.5911072414872067,2.7311668502780466,2.8712267186435887,3.0112869502701436,3.1513464671347338,3.2914069100243726,-3.218561035905769,-3.0816012834596167,-2.9446409112760734,-2.807681103465835,-2.670720960326582,-2.53376102863745,-2.396800985762935,-2.2598408403258796,-2.1228807622042236,-1.9859204534880595,-1.848960693824274,-1.7120007785369085,-1.5750406027852222,-1.4380804236375455,-1.3011204888926498,-1.1641604322478962,-1.0272004282256824,-0.8902402631096686,-0.7532803011497999,-0.6163201744500164,-0.4793601538704324,-0.34240008785203546,-0.2054400857609746,-0.06848002605819281,0.06848002605819548,0.20544007263370379,0.3424001315801679,0.47936015387043507,0.6163201744500193,0.7532803011498026,0.8902403196151287,1.0272003631782398,1.1641605057739992,1.3011204888926526,1.4380803333738164,1.5750406027852242,1.7120006718744754,1.8489606938242762,1.985920698832699,2.1228807622042263,2.259840702075824,2.3968006940325157,2.533760875278249,2.6707206388694544,2.8076809354955827,2.944640911276076,3.08160128345962,3.218561413716027,-3.1488700942339807,-3.0148754738592753,-2.8808812643096218,-2.7468867926744718,-2.61289200292755,-2.478897379165489,-2.3449032724045873,-2.2109087049752305,-2.076914478133126,-1.9429196825919341,-1.8089254165627877,-1.674930900395273,-1.5409362612725594,-1.4069419974415562,-1.2729475093479463,-1.1389529043993774,-1.0049586610543992,-0.8709640318186984,-0.7369696180305323,-0.6029751347633394,-0.4689806411347852,-0.33498614281836137,-0.20099170702932478,-0.06699723299083615,0.0669972329908386,0.20099168090643804,0.33498616457293484,0.46898064113478766,0.6029751347633414,0.7369696180305354,0.8709640318187011,1.0049585316003262,1.1389529775652034,1.2729474278131563,1.4069419974415585,1.540936359307866,1.6749310065490248,1.8089253023865677,1.9429196825919368,2.0769143482217443,2.210908704975233,2.344903417605817,2.478897531834143,2.6128920029275524,2.746886792674475,2.8808810899889234,3.0148756551385048,3.148869718024061,-3.0821329175259913,-2.9509783289983513,-2.8198239761592574,-2.6886691377240157,-2.5575146721317874,-2.426360138232637,-2.295205694756242,-2.1640509030023027,-2.032896207883791,-1.9017416396867655,-1.7705869428561174,-1.6394326478993688,-1.5082778698085448,-1.3771232657849166,-1.2459687670916246,-1.114814150781244,-0.9836594702996504,-0.8525048877811239,-0.7213503071904646,-0.5901956931954044,-0.45904108681962663,-0.32788649648325063,-0.1967319118181905,-0.06557729964317027,0.06557730397537243,0.1967318988258855,0.3278864964832533,0.4590410868196291,0.5901957320570985,0.721350402030301,0.8525048318490149,0.9836594702996537,1.1148141507812466,1.245968767091627,1.3771232657849193,1.5082779673463254,1.6394325422802791,1.770587170067777,1.9017418826717176,2.0328962078837938,2.1640507660568202,2.295205550253365,2.4263601382326394,2.5575145128716374,2.688669137724018,2.8198241496791154,2.950978328998354,3.0821329175259935,-3.0181661186143227,-2.889733889239612,-2.7613011139649117,-2.6328685748940375,-2.5044358472963753,-2.3760032393227126,-2.247570658527568,-2.11913786725842,-1.990705458083351,-1.862272836341066,-1.7338400530686118,-1.6054076542381814,-1.4769749595504686,-1.3485424817191536,-1.220109795395639,-1.0916771763629185,-0.9632445310911386,-0.834811915309184,-0.7063793173032582,-0.577946699775965,-0.44951412443758887,-0.3210815001578602,-0.19264889212294056,-0.06421630199155581,0.06421629768347259,0.19264891796302153,0.3210814786385032,0.4495141244375913,0.5779467384227599,0.7063793173032609,0.8348120265592138,0.963244531091141,1.0916771763629207,1.2201097953956408,1.348542392831498,1.476974959550472,1.6054074441186272,1.733840279086722,1.8622727154813212,1.9907054580833545,2.1191381397495666,2.2475705147557576,2.376002936959329,2.504435847296378,2.6328684092549635,2.761301113964914,2.8897335300493623,3.018166491373908,-2.9568006595794745,-2.8309792992252403,-2.7051580149874437,-2.579336761995717,-2.4535153655509734,-2.3276941854340674,-2.201872737072528,-2.0760518193967163,-1.9502300150449663,-1.8244088955729203,-1.6985878060618231,-1.5727663074038174,-1.4469450437418492,-1.3211237744117597,-1.1953025109425597,-1.0694811506328457,-0.9436598059375203,-0.817838426757717,-0.6920171794379171,-0.5661958609314459,-0.44037455213011345,-0.31455326872036693,-0.18873197613615522,-0.06291065602280321,0.06291065602280588,0.1887319632913389,0.31455326872036915,0.44037455213011567,0.5661958609314484,0.6920171325514692,0.8178384267577199,0.9436598059375232,1.069481150632848,1.1953024307224145,1.3211236860241402,1.446944947266526,1.5727664118809621,1.6985875812871982,1.824408895572922,1.9502300150449692,2.0760515483646005,2.20187273707253,2.3276941854340705,2.4535155232006556,2.5793367619957195,2.7051580149874463,2.8309792992252434,2.956800659579477,-2.8978806710616576,-2.774566354708681,-2.6512527030903765,-2.527938514574057,-2.4046245234313206,-2.281310343650788,-2.1579960182286695,-2.0346820905222227,-1.9113679633003782,-1.7880539023036677,-1.6647399310344069,-1.5414260187620825,-1.418111733281795,-1.2947975706845,-1.1714837322790108,-1.04816963659909,-0.9248555926089983,-0.8015415500740231,-0.6782274241684152,-0.5549132638749747,-0.4315992615156987,-0.30828513436719795,-0.1849711064716999,-0.061657030034634186,0.06165703429160185,0.18497110647170256,0.30828515563170056,0.43159926151570116,0.5549132638749772,0.6782273775641285,0.8015414401265517,0.9248555293169889,1.0481694934953243,1.1714837322790133,1.2947977464222118,1.4181118291947103,1.5414259148895515,1.6647398192923701,1.7880540218197825,1.911368090490196,2.0346822252808154,2.1579960182286717,2.281310044520629,2.4046245234313233,2.5279383506671413,2.651252361297738,2.774566710231863,2.89788067106166,-2.8412628041338293,-2.7203579966298763,-2.599453402024217,-2.478548578886052,-2.3576436411097297,-2.236738880181809,-2.1158343205871146,-1.9949292644989416,-1.8740245399473785,-1.7531198568983863,-1.6322147958349087,-1.5113100327985511,-1.3904053649484067,-1.2695004512237669,-1.1485956270657398,-1.027690849464562,-0.9067861108075661,-0.7858813212941405,-0.6649764677153618,-0.5440716651450841,-0.42316683438643743,-0.3022620428829885,-0.18135722112389585,-0.0604524025568125,0.06045240678689545,0.18135722112389852,0.30226202175253647,0.42316686394123115,0.5440716651450872,0.6649764677153636,0.7858812666630579,0.9067861108075683,1.027690849464565,1.1485957063223988,1.2695003638912368,1.390405364948409,1.5113101360458612,1.6322147958349111,1.7531198568983892,1.8740246663904963,1.9949291305241248,2.1158340377886935,2.2367388801818118,2.3576437970211903,2.4785484158931026,2.5994534020242197,2.7203579966298785,2.841262987642389,-2.786815370634203,-2.6682276802568636,-2.549639294932512,-2.431051868043741,-2.312463696210723,-2.1938759183574437,-2.075287849092081,-1.9567000858942236,-1.8381123289930938,-1.7195243422292272,-1.600936416579215,-1.4823485088102393,-1.3637606429800044,-1.2451728157051074,-1.1265848608246194,-1.0079970382606755,-0.889409085860116,-0.7708212610390222,-0.6522333512417489,-0.5336455130677003,-0.4150575570296806,-0.2964697113597641,-0.1778818226687311,-0.05929394456943671,0.05929394036704849,0.1778818352719922,0.2964696903673678,0.4150575570296833,0.5336455130677029,0.6522333052293772,0.7708212067609168,0.8894090233655494,1.0079969676058949,1.1265849395766445,1.2451728157051098,1.3637606429800069,1.4823485088102422,1.6009363061925799,1.7195242241509054,1.8381120776469684,1.9567000858942267,2.0752878490920827,2.1938757705245533,2.3124636962107252,2.4310513818950787,2.5496394639144913,2.6682275044628665,2.7868153706342054,-2.734415288739548,-2.6180568011747516,-2.5016988652623873,-2.3853407511299674,-2.268982624135991,-2.1526245130325683,-2.0362665009211764,-1.9199084688360313,-1.8035504197187493,-1.687192236302512,-1.5708341791172422,-1.4544760700630859,-1.3381180151081054,-1.2217598898341473,-1.1054018348887529,-0.9890438020162984,-0.8726855804895055,-0.7563275673056458,-0.6399695238568239,-0.523611346431307,-0.4072532807566116,-0.2908952101228519,-0.17453712398732746,-0.058179034559829645,0.05817903455983231,0.1745371114692884,0.2908952101228546,0.4072532807566147,0.5236113464313092,0.6399694781529122,0.7563275673056482,0.8726855804895077,0.9890438722034136,1.1054016784216292,1.22175988983415,1.3381179209919842,1.4544760700630883,1.5708340694378604,1.687192118974605,1.8035502948375073,1.9199083365010456,2.036266500921179,2.1526245130325714,2.268982470075948,2.38534075112997,2.5016986972814568,2.6180569759395462,2.7344151073112997,-2.683949422870836,-2.569738602071528,-2.455528089980781,-2.341317206324379,-2.2271067683520487,-2.112896170630835,-1.9986856626808032,-1.8844748638959523,-1.770264312648214,-1.6560537210335717,-1.5418433108844407,-1.4276325618716634,-1.3134218897224152,-1.1992113051931277,-1.0850007912977961,-0.9707901140524111,-0.8565794487563192,-0.7423688624236671,-0.6281583057442082,-0.513947722899859,-0.39973713616890016,-0.28552652302602377,-0.17131589951394055,-0.05710530112211343,0.05710530112211565,0.17131588708316903,0.28552652302602644,0.39973713616890283,0.5139477228998617,0.6281583057442104,0.7423688624236697,0.8565794487563214,0.970790044344435,1.0850007912977984,1.1992113908230857,1.3134217962375392,1.4276326631331189,1.5418432019301158,1.6560537210335737,1.7702640645097567,1.8844748638959552,1.9986856626808056,2.1128961706308376,2.2271067683520505,2.3413172063243826,2.4555280899807834,2.56973860207153,2.6839492425266664],\"y\":[-20.24487268077562,-20.244875972047844,-20.24487332030207,-20.244873939260206,-20.244875434029698,-20.244872614770216,-20.24487705792248,-20.244871321367633,-20.244871714469728,-20.24487641925243,-20.244875956156314,-20.244871569970144,-20.244872631142634,-20.244872471195166,-20.244876030202036,-20.24487249925218,-20.24487396406135,-20.244870959011887,-20.244875857241894,-20.24487194884467,-20.244872484428186,-20.244875826263772,-20.24487169303194,-20.244872395014557,-20.244872395014553,-20.244871693031936,-3.492076658090127,-3.403994912248979,-3.3489493943066178,-3.3108542107912973,-3.2838645250252068,-3.2666860411707836,-3.2571433264341074,-3.2553229613622543,-3.2619887436498938,-3.277632256871007,-3.3057675467054044,-3.35330761881438,-3.4515873211511847,-20.24487171446973,-20.244871321367636,-20.2448725848075,-20.244872614770216,-20.244875434029694,-20.244871003123304,-20.24487332030207,-20.24487161776984,-20.24487556628238,-17.014742935257075,-17.014742230664964,-17.01474250732758,-17.01474142587074,-17.014742098080095,-17.01474200327342,-17.014743105503953,-17.014742075673333,-17.01474343463136,-17.014742471752673,-17.014741350319905,-17.014742128150445,-17.014742544126765,-17.01474206244269,-17.0147421066319,-17.014743308115058,-17.014741205507335,-17.014742782744847,-17.014742810719206,-17.014741850548507,-17.014740428807077,-17.014742143274788,-17.01474173891576,-17.014741677124007,-17.014741677124007,-17.01474173891576,-3.370824295463109,-3.2860363910925527,-3.2331683092613086,-3.196740370312082,-3.170779959893572,-3.1547093679618303,-3.1458135169853563,-3.1449137934202556,-3.151908596827964,-3.1684710801163134,-3.1972002151101235,-3.2472796784878195,-3.358271950725194,-17.014741984397553,-17.014742075673333,-17.014743105503953,-17.01474343284209,-17.0147420980801,-17.014741425870742,-17.014742507327583,-17.014742230664964,-17.01474293525708,-14.488088291846845,-14.488087961178934,-14.488087647338396,-14.488086032485164,-14.488085560297163,-14.488085845981784,-14.488085163344492,-14.488088929931664,-14.488086359487141,-14.488086702942459,-14.488086128253038,-14.48808598820909,-14.4880860282038,-14.488085961722492,-14.488085648990712,-14.488086700364745,-14.488084060464244,-14.488086190614588,-14.488085129716907,-14.488088171787929,-14.488084906705328,-14.488086204062293,-14.488086812696626,-14.488085598262222,-14.488085598262224,-14.488086812696622,-3.2476018770438873,-3.1661166668899474,-3.1154486217459767,-3.080635231401353,-3.0560755632176027,-3.040794302540184,-3.032501472108447,-3.032452198853892,-3.039779981043588,-3.057156252733526,-3.087026278324796,-3.1390798605652726,-3.2752881123508755,-14.488086359487141,-14.488086153613976,-14.488086544791969,-14.488085845981786,-14.488085560297165,-14.488086032485164,-14.488086295482573,-14.488086617331481,-14.488086956221453,-12.457665647057986,-12.457666484253327,-12.457664552277707,-12.457666084160092,-12.457666565522196,-12.457666407643039,-12.45766462318367,-12.457665615412253,-12.457664759638929,-12.457667175183978,-12.457665172934377,-12.457665253902077,-12.457665444287912,-12.457664847652007,-12.457666562570267,-12.457666916854556,-12.457666521912117,-12.45766632985858,-12.457664996560453,-12.457665887695578,-12.457666131474145,-12.457666365119358,-12.457666661565133,-12.457665190596563,-12.457666578062788,-12.457665274535458,-3.122317758739614,-3.0442210543888444,-2.9957112878183865,-2.962560246955751,-2.9393574777912965,-2.9248792961983296,-2.9174361934805972,-2.9179470304091866,-2.92569547552764,-2.943665174146489,-2.974531023116026,-3.0283236752101286,-12.457665831421938,-12.457666097488666,-12.457665615412253,-12.457665948296288,-12.45766640764304,-12.457665254266857,-12.457666084160092,-12.45766584867415,-12.45766648425333,-12.457665647057986,-10.79036444597994,-10.790364284698882,-10.790364929707518,-10.790365074792987,-10.790365426367492,-10.790363857693347,-10.790364352723046,-10.790364571454491,-10.790364801503443,-10.790364318324526,-10.79036409860642,-10.790365063662085,-10.790363672170415,-10.790365043894898,-10.79036360397196,-10.790365378578574,-10.790365248167923,-10.790364079041744,-10.79036428037848,-10.790363956003844,-10.790364248460154,-10.79036412674183,-10.790364419940671,-10.790363885288272,-10.790363885288272,-10.790364419940673,-2.994901749354081,-2.9205697025204373,-2.874048886709414,-2.842476468843915,-2.8205741553326784,-2.8068815575894446,-2.800414814863843,-2.8013493395292386,-2.8098607542163236,-2.827923905754403,-2.8596617535223237,-2.9167475561252596,-10.790364318324528,-10.790364801503447,-10.790363297373274,-10.790364352723046,-10.790362596495909,-10.790365426367494,-10.790365074792987,-10.79036492970752,-10.790364284698882,-10.790364445979941,-9.396764292583425,-9.396763265287484,-9.396764313307015,-9.39676398380235,-9.396763018718442,-9.39676359729138,-9.396762849916719,-9.396764405970686,-9.396763425500374,-9.39676432415251,-9.396763871920012,-9.396763535022304,-9.396762878778851,-9.396763400645664,-9.396763691115154,-9.396764524182995,-9.396763980094768,-9.396763818215028,-9.396762048433558,-9.396763095397045,-9.396764006961192,-9.396764604307915,-9.396763753313026,-9.396763208706114,-9.396763842588289,-9.396763753313026,-2.865371344122009,-2.794755216505919,-2.750449332891816,-2.7202395570115114,-2.6997244481622333,-2.6867824437992933,-2.6812356176997465,-2.6825373867358695,-2.691736684711272,-2.710006383873909,-2.7423587933963915,-2.8029272762940183,-9.396763710715696,-9.39676281482577,-9.396764405970686,-9.396763454643494,-9.396764198846256,-9.396763616978763,-9.396763388952163,-9.396763130643867,-9.396763852999047,-9.396764292583429,-8.214583720986267,-8.214583365796063,-8.21458234753192,-8.214582132574876,-8.21458254776549,-8.214582988017048,-8.214583096837664,-8.214583471745087,-8.21458348678279,-8.214583136379577,-8.2145820022118,-8.214583486516913,-8.214582605457046,-8.214583138092225,-8.214582440072553,-8.214582778221187,-8.21458254162076,-8.21458287872365,-8.214581817751975,-8.214583336965331,-8.21458303460604,-8.214582597246192,-8.21458325145824,-8.214582176648769,-8.21458277978075,-8.214582648523088,-2.7336337512710327,-2.666743543298039,-2.6246828975235204,-2.595853258863129,-2.5766689113097323,-2.5645390490346,-2.559837053280793,-2.5614748236227936,-2.5713095191823547,-2.590244187554483,-2.623579084003132,-2.687108813436656,-8.214582552918735,-8.214582905977878,-8.214583471745089,-8.214581946663161,-8.21458241597821,-8.214581978892406,-8.214582698171723,-8.214582909748916,-8.214582807055674,-8.214583720986269,-7.19909869551016,-7.199098536070233,-7.199099206692623,-7.199098306634066,-7.19909929437322,-7.1990992924281025,-7.199099911942612,-7.199098718678817,-7.199098597064195,-7.199099142846354,-7.19909836091814,-7.199098879569961,-7.1990986376883725,-7.199098766913331,-7.199098681813905,-7.19909897778959,-7.199098710274268,-7.1990983040182055,-7.199099082440149,-7.199098787754096,-7.199099037506588,-7.19909912236937,-7.199098896576359,-7.199098815494102,-7.199098815494104,-7.19909889657636,-2.5995935793037175,-2.5365022921524307,-2.496675431746397,-2.469282583929328,-2.4513851544563474,-2.440155118415794,-2.4361801734756225,-2.4383013031334118,-2.4484701183020032,-2.467976026689073,-2.5020781516484862,-2.570576938178799,-7.199099142846353,-7.1990985970641965,-7.199098718678819,-7.1990993669603265,-7.199098208299629,-7.199098755338859,-7.199097770734792,-7.1990992066926225,-7.199098536070235,-7.199098695510159,-6.317381364123723,-6.317381507038674,-6.317381832761878,-6.317381782419661,-6.317381244997235,-6.317381174152101,-6.317381139369035,-6.3173814524086795,-6.317381726397175,-6.317381480530505,-6.317381288271779,-6.317381847644797,-6.31738143839558,-6.317381808859677,-6.317381946403705,-6.317380790666782,-6.317381602867398,-6.317381909651356,-6.3173810330499265,-6.3173817950682585,-6.31738143946271,-6.317381355950559,-6.3173812054317615,-6.317381643819214,-6.317381643819214,-6.317381205431762,-2.4632634283706762,-2.4039321139097383,-2.3663730919194434,-2.3405828256125116,-2.323846829621338,-2.3136451246537053,-2.3101761441737927,-2.312977454337549,-2.3231695335133202,-2.3430890145455243,-2.3777583094759893,-2.4529961023882656,-6.317381480530506,-6.317381206751639,-6.31738145240868,-6.317381653796243,-6.317381174152102,-6.317381244997236,-6.317381782419662,-6.317381832761879,-6.317380507988716,-6.317381364123724,-5.544629698541836,-5.544629792376365,-5.544629401046526,-5.544629891445204,-5.544629243568356,-5.544629243543953,-5.54462939315627,-5.544629361710368,-5.544629568527112,-5.544629328584959,-5.5446293814863274,-5.5446290438547186,-5.544629249915856,-5.544629179968377,-5.544629815624116,-5.54462953555837,-5.544629689058644,-5.544628658118214,-5.544629468488742,-5.544629267120206,-5.544629460568528,-5.544629197142306,-5.544629452234599,-5.544629000295327,-5.544629508054303,-5.544628944646689,-2.3245164536522935,-2.268975417524368,-2.233733182506711,-2.209636929261277,-2.1939445872198045,-2.184771423582423,-2.181743111450668,-2.1851408733513806,-2.1953426789615316,-2.2155379499715275,-2.2511735785411804,-2.336154690291295,-5.544629328584959,-5.544629568527112,-5.544629361710367,-5.54462939315627,-5.544629243543953,-5.544629243568357,-5.544629891445206,-5.544629401046528,-5.544629792376366,-5.544629698541836,-4.861819292617159,-4.861819503197711,-4.86181962826153,-4.861819036091678,-4.861818774647061,-4.861818997451875,-4.8618190115639175,-4.861818695755349,-4.8618190529254575,-4.8618191055971804,-4.861819156249554,-4.861819046689609,-4.861818693130017,-4.861819099560824,-4.861819177464156,-4.861819069988609,-4.861819771357699,-4.86181942888184,-4.861819042253076,-4.861819234608427,-4.861819346560182,-4.861818891960661,-4.861819018519008,-4.86181873767741,-4.861818737677409,-4.861819018519008,-2.183338907318438,-2.1316058550155743,-2.0986540589898115,-2.0762695242979246,-2.0616170888015652,-2.0534412234295853,-2.050883885288649,-2.0547727070033432,-2.0653927746537204,-2.0854829991007775,-2.1221922166561793,-2.2397981954339197,-4.8618195644725635,-4.861819052925458,-4.861819150178665,-4.861819011563918,-4.861818997451877,-4.861818774647061,-4.861819036091678,-4.861819186714978,-4.861819064480174,-4.8618192926171595,-4.25411189000948,-4.254112091544468,-4.254112002882975,-4.254112032872424,-4.254112078655756,-4.254111156851703,-4.254112069318228,-4.25411228158671,-4.254111493752645,-4.254111773401281,-4.254112111046182,-4.254111434071311,-4.254111705057642,-4.254111979839582,-4.254111902380669,-4.254111346339112,-4.254111794833372,-4.254112032599053,-4.25411168376093,-4.254111271959763,-4.254111389141836,-4.254111848244836,-4.254111708434732,-4.2541119477955505,-4.2541119477955505,-4.254111708434733,-2.041684271938758,-1.9917091817143562,-1.9611007308993058,-1.9404064618643273,-1.9268242385557441,-1.9195892280830873,-1.917530147051744,-1.9217689213073035,-1.9326832161606933,-1.9529640429185031,-1.9899395547112264,-4.254111682470714,-4.254111773401281,-4.254111918367642,-4.254111859110342,-4.2541120693182295,-4.254111574760274,-4.254112078655757,-4.2541116198831945,-4.254111592471692,-4.2541112760210815,-4.254111890009481,-3.709763087018531,-3.709763586439464,-3.7097633909216428,-3.7097629455809495,-3.7097629762297233,-3.709763396466126,-3.7097629546319832,-3.709762775784926,-3.7097629597217883,-3.7097634050510417,-3.709763077231463,-2.3135799611424384,-2.3135700130925687,-2.3135727454177872,-2.3135754777430053,-2.3135782100682243,-3.709763504950268,-3.7097634427308113,-3.7097630362755702,-3.7097630970946702,-3.709763634276348,-3.709763064999523,-3.7097635392853108,-3.709762810162181,-3.7097632182681464,-3.709763131320546,-3.709763064999522,-3.709763227015396,-3.7097635037951875,-1.8081518174334401,-1.7918369472282685,-1.7844783081490325,-1.7829528929272236,-1.7878246707308818,-1.8020818478945537,-3.7097631466228607,-3.709762836187036,-3.7097630772314627,-3.7097626169813087,-3.709762959721788,-3.7097627757849265,-3.7097629546319832,-3.7097626246635187,-3.7097629762297237,-3.70976294558095,-3.7097630119934593,-3.7097632099749687,-3.709763087018533,-3.219354767308422,-3.219354119744099,-3.2193543549326713,-3.2193541678990436,-3.219354210205311,-3.219354727293061,-2.007737232913699,-2.0077354379543473,-2.0077336429949955,-2.007731848035643,-2.00774273345138,-2.007749676026138,-2.0077478810667864,-2.007746086107434,-2.0077442911480823,-2.00774249618873,-2.0077407012293778,-2.007738906270026,-3.2193547775628133,-3.2193542151804495,-3.219354155480966,-3.2193540822091915,-3.2193542395081174,-3.219354156928159,-3.2193541569281594,-3.2193542395081174,-3.2193540822091906,-3.2193541554809664,-3.219354587927996,-3.2193544054592107,-3.2193544893363937,-3.219354194347874,-3.219354288332017,-3.2193543163244405,-3.219354044568939,-3.2193541435294017,-3.2193543004782748,-3.2193542752301405,-3.219354207309006,-3.2193541935949286,-3.2193542335573824,-3.2193545313513683,-3.219354373742574,-3.2193542102053114,-3.219354167899045,-3.219354354932672,-3.219354119744099,-3.219354082268779,-2.7752471600211717,-2.77524709300241,-2.7752471232891804,-2.7752472739631946,-2.775247130551821,-2.775247156021658,-1.784768879091216,-1.732874742013827,-1.7307859683722238,-1.7307912556386897,-1.7307878053710462,-1.7307804122624237,-1.7307769619947795,-1.7307822492612466,-1.7307875365277134,-1.7307840862600683,-1.7307893735265352,-1.7307859232588911,-1.7368934492719925,-1.7528560588116198,-2.775247331817905,-2.775247410986422,-2.775246962853857,-2.77524716661047,-2.7752475062193387,-2.7752471325986745,-2.775247410986422,-2.775247162370234,-2.7752472345175874,-2.775246925357308,-2.775247178161872,-2.7752471754980483,-2.775247013617667,-2.775246988759325,-2.7752470563716036,-2.775246962145462,-2.775247030108163,-2.775246953551901,-2.775247400446742,-2.77524700745888,-2.7752469240073516,-2.7752471496017157,-2.775247156021659,-2.7752468115662587,-2.7752469569365696,-2.7752471232891804,-2.775246780068159,-2.7752471600211726,-2.3711796250002446,-2.37118007327826,-2.3711796313305973,-2.3711796418119553,-2.3711796491608026,-2.371179684115278,-1.6301698264445088,-1.538017864075398,-1.4844508684879067,-1.4787945437547387,-1.478800195837034,-1.4788058479193291,-1.4787988196265367,-1.4794223448212993,-1.4887449162416866,-1.502485370347554,-1.5192806336645308,-1.5384504641268613,-1.5583135549720157,-1.578787912671449,-2.3711797118662123,-2.371179600090586,-2.371179426971472,-2.3711795555678297,-2.3711795555678297,-2.3711795793305215,-2.3711796000905863,-2.371179711866212,-2.3711795119006824,-2.3711796070169138,-2.3711799221465775,-2.3711795334831782,-2.3711796647721277,-2.3711795767337245,-2.371179853801181,-2.371179665278342,-2.3711797221612674,-2.3711796957569473,-2.371179669369943,-2.371179502259685,-2.371179666378447,-2.3711797398078476,-2.3711796841152775,-2.371179649160804,-2.3711796418119566,-2.3711796313305977,-2.3711797925298113,-2.3711796250002455,-2.001970771641248,-2.0019707362994437,-2.0019706548973204,-2.0019708736346757,-2.00197087829289,-2.0019708285125697,-1.469018932979783,-1.3842842951952798,-1.3088212032422208,-1.2577439292186816,-1.261139216031923,-1.27314538756147,-1.2874954315349743,-1.3032415223699414,-1.3193683146643598,-1.335913714193683,-1.3528647698832,-1.3702650340536537,-1.38810549847131,-1.4064297154569136,-2.0019706929149685,-2.0019707368564514,-2.00197067832947,-2.0019704886055765,-2.0019704886055756,-2.00197067832947,-2.0019707368564514,-2.0019706929149685,-2.0019706467873783,-2.001970623597681,-2.001970558238064,-2.0019706780184725,-2.00197041125166,-2.001970630600734,-2.0019705595130857,-2.0019705380709585,-2.0019705268900556,-2.0019706034946827,-2.001970794820209,-2.001970913090365,-2.0019705251277053,-2.0019707163120346,-2.0019705738243423,-2.001970498540821,-2.001970622037777,-2.0019704049190445,-2.0019706121416223,-2.0019704017226196,-1.6632957451907608,-1.6632959715800024,-1.6632959356933634,-1.6632959325902967,-1.6632959443293562,-1.6632957679823805,-1.663295817826303,-1.224275198644187,-1.156226009918318,-1.0965219868877476,-1.0989937180882854,-1.112226028195375,-1.1257857627050916,-1.1396727862676252,-1.1539306512037182,-1.16851526379338,-1.1834877867753888,-1.1988479494501219,-1.2146218290701012,-1.2308002820517787,-1.6632958629809875,-1.663296028337524,-1.6632957517057179,-1.6632959898910156,-1.6632959898910151,-1.6632957517057179,-1.6632960283375235,-1.6632958629809873,-1.6632958609781823,-1.6632958383751757,-1.6632959781110914,-1.6632958819916017,-1.663296063482822,-1.6632958376200966,-1.6632959600615127,-1.6632959433165575,-1.6632958772298339,-1.6632959354784846,-1.6632957789629237,-1.6632958873465051,-1.663295942139139,-1.6632959290763294,-1.6632957679823812,-1.6632959443293571,-1.6632959325902976,-1.6632959356933643,-1.6632959715800029,-1.663295745190761,-1.3515178941053114,-1.3515178682274116,-1.3515178510923622,-1.351517894790682,-1.3515180559550686,-1.351517762009787,-1.3515177969758423,-1.0575923935340374,-0.9976306148685179,-0.9441523674179412,-0.9380964294347709,-0.9495000984123599,-0.9611696230043645,-0.973148690881338,-0.9854282938095467,-0.9980081610893672,-1.0109231075074332,-1.0241641248300102,-1.0377571549598061,-1.0517195376152342,-1.3515178631455613,-1.3515180074982123,-1.351517911170633,-1.351517726184869,-1.3515178255453701,-1.351517911170633,-1.351517908244503,-1.3515178631455615,-1.351517937308154,-1.3515179036756662,-1.3515178298342017,-1.351517865243793,-1.351517832043005,-1.351517798988447,-1.3515180585324555,-1.3515178393907037,-1.3515178191142638,-1.351517857387373,-1.3515178512750816,-1.351517805398288,-1.3515179940844253,-1.3515177969758425,-1.3515177620097885,-1.3515178695379109,-1.351517802165255,-1.3515178510923624,-1.351517959635241,-1.3515178033293573,-1.0635547412487205,-1.0635547100311478,-1.0635547303398045,-1.063554743619982,-1.0635546891277237,-1.063554752534444,-1.063554773617037,-0.8837693610914588,-0.8326885459070585,-0.7871801637836201,-0.7743697393629076,-0.7838589602243882,-0.793567968576354,-0.8035512993772211,-0.8137823339752215,-0.8242695392048426,-0.835047865202529,-0.8460905579667013,-0.8574413051679142,-0.8690733528045881,-1.0635548464590756,-1.0635547911083543,-1.063554654130631,-1.0635548328989048,-1.0635547514576966,-1.063554735542526,-1.0635547097549916,-1.063554846459075,-1.0635547483755081,-1.0635546615911484,-1.063554814885023,-1.063554844177296,-1.0635545918780485,-1.0635546520883317,-1.0635548251588256,-1.0635548303267006,-1.063554765891557,-1.0635547677064727,-1.063554831784702,-1.0635548758925235,-1.0635547994735473,-1.0635547736170374,-1.0635547525344442,-1.0635546891277246,-1.0635547436199826,-1.0635547303398045,-1.0635546351290994,-1.0635547412487214,-0.7967786000895893,-0.7967785020714291,-0.7967785517205227,-0.7967785588013373,-0.7967785631341705,-0.7967786162854834,-0.7967784949109025,-0.7023922784473722,-0.6609489262415637,-0.62412195740369,-0.6079694983858144,-0.6152059593569899,-0.6229017555646261,-0.6307926950149172,-0.6389048549603839,-0.6472379647014037,-0.6557868234954065,-0.6645307299355385,-0.6735336670497752,-0.6827650733453696,-0.7967785118844701,-0.7967785528157196,-0.7967785904859872,-0.7967785112836783,-0.7967785112836776,-0.796778590485988,-0.7967785528157193,-0.7967785751820575,-0.7967785701057526,-0.7967786241743882,-0.796778549310659,-0.7967785687902114,-0.7967786139556619,-0.7967785672873536,-0.796778625188383,-0.7967785362081603,-0.7967785220881473,-0.796778578254413,-0.7967785251470634,-0.7967784846296335,-0.7967784944032983,-0.7967784949109036,-0.7967784965933604,-0.7967785036503243,-0.7967784996917544,-0.796778492996412,-0.7967784437431653,-0.7967785421667237,-0.5489337846588485,-0.5489337423707742,-0.5489337282846171,-0.5489337059975721,-0.5489337196556763,-0.5489337775189256,-0.5489337314209607,-0.512902902596884,-0.48202526815706803,-0.454632263294356,-0.43871085680714395,-0.4434709248376496,-0.44908320257863277,-0.4548201818901336,-0.4607344233266313,-0.46677282493440053,-0.47299668480202983,-0.47938798646205194,-0.4859377216807302,-0.4926718323607768,-0.5489337482918633,-0.5489336896926023,-0.548933751773412,-0.5489337771693147,-0.548933777169315,-0.5489337517734114,-0.548933735003036,-0.5489337482918626,-0.5489337077523241,-0.548933692313545,-0.548933757714526,-0.5489337513993724,-0.5489337566488665,-0.5489337250093329,-0.5489337371849115,-0.5489337261887504,-0.5489337356792834,-0.5489337762521027,-0.5489337723389324,-0.5489336846082649,-0.5489337585240026,-0.5489336883822421,-0.548933777518926,-0.5489337621846768,-0.5489337059975726,-0.5489337282846183,-0.5489337006695084,-0.5489337846588488,-0.31807433344160296,-0.3180743197975304,-0.31807433192069545,-0.3180743553291657,-0.318074372169983,-0.31807434091295084,-0.3180743564170512,-0.3180743479119993,-0.29543837250511196,-0.27832558094262205,-0.26616322722504215,-0.26857481280993345,-0.2719893073917595,-0.2755148359670463,-0.2791042138269819,-0.28282155934935516,-0.286636311041418,-0.29052185025140287,-0.2945568147863097,-0.2986706276241925,-0.31807438404497446,-0.31807436496922076,-0.31807432440846056,-0.3180743667048312,-0.31807436670483125,-0.31807432440846106,-0.3180743377633004,-0.31807435686852825,-0.318074346167853,-0.3180743095970621,-0.3180743147067147,-0.31807435384597627,-0.3180743412571837,-0.31807432452728424,-0.3180743443456389,-0.3180743496102813,-0.3180743263041347,-0.3180743439722849,-0.3180743379296237,-0.31807431542864606,-0.31807437389661397,-0.31807433057697343,-0.31807431522331364,-0.31807432110267375,-0.3180743299566724,-0.3180743319206957,-0.31807429476144844,-0.3180743334416035,-0.10251208040525239,-0.10251207820143704,-0.10251207888011082,-0.10251207907089899,-0.10251207407094498,-0.10251208526958722,-0.10251208521057398,-0.10251207603320622,-0.10075202316115572,-0.09472468560396619,-0.08986166115754946,-0.09041223146526123,-0.09156750944952674,-0.09275069938002967,-0.09399661604340093,-0.09524355530161777,-0.09653506947542129,-0.09787962539930173,-0.09925046907167778,-0.1006570704147016,-0.10251207523669978,-0.10251208114497042,-0.10251208266601636,-0.10251208092710395,-0.10251208092710368,-0.10251208266601562,-0.10251208114496982,-0.10251208429878701,-0.1025120762905806,-0.10251207125039286,-0.10251209413995613,-0.10251207164525672,-0.10251207434298654,-0.10251208094603909,-0.10251208503163656,-0.1025120754566311,-0.10251207891941572,-0.10251208697156611,-0.10251208114616162,-0.10251207486324587,-0.10251207603320689,-0.10251207659440376,-0.10251209383556259,-0.10251207407094509,-0.10251207907089921,-0.10251207888011216,-0.1025120782014366,-0.1025120804052535,0.09922468082371272,0.09922468465669565,0.09922469117231392,0.099224689355628,0.09922467494580811,0.09922469520509025,0.09922467988868766,0.09922469091559372,0.09922469279301105,0.0965442300614886,0.09106215174843812,0.09110460058691738,0.09229645594056912,0.09349562018405222,0.09473758485305944,0.09603135818132535,0.09735915069581375,0.0992246954331546,0.09922467488834055,0.09922469285499441,0.09922468543093706,0.09922469791937918,0.09922469562857354,0.09922469133374809,0.09922468225195968,0.09922469562857364,0.09922469791937859,0.0992246854309366,0.09922468380597108,0.09922468392111336,0.09922469543315454,0.09922468264239509,0.09922468048504085,0.09922469390879102,0.09922468791365469,0.09922467543935765,0.09922468830833286,0.09922468704518206,0.0992246832034489,0.0992246927930106,0.09922469091559338,0.09922468850485888,0.09922468663911388,0.09922468345973845,0.09922468089546821,0.0992246827675316,0.09922468465669576,0.09922468082371205,0.2884247257640328,0.28842473778637945,0.28842471269109426,0.28842471847748874,0.28842471773380673,0.28842472330496327,0.28842472749010784,0.2884247327282785,0.2884247050998824,0.2884247102348926,0.27883094765017663,0.2760459896689241,0.2796727597510408,0.28346884347234125,0.28842471141917564,0.288424714574829,0.28842472942483754,0.2884246879736587,0.28842472668527525,0.28842470397126124,0.2884247446497667,0.2884247279076674,0.2884246967296082,0.28842475150496133,0.288424724269472,0.2884247239552299,0.28842472790766693,0.28842477182621384,0.2884246768339625,0.28842472668527513,0.2884246879736583,0.2884247294248371,0.28842471457482854,0.28842468461736265,0.28842474470418833,0.2884247121281666,0.2884246999745557,0.28842471037221384,0.288424710234893,0.2884247050998816,0.28842470674366283,0.28842472749010795,0.28842472330496327,0.2884247177338063,0.2884247184774884,0.28842471269109393,0.2884247127502959,0.2884247009024843,0.4662214681370527,0.4662213658550186,0.4662214087298032,0.46622145827424344,0.4662214478935425,0.46622147899749866,0.46622136096172284,0.46622143353944323,0.4662214155680098,0.4662214030062743,0.46622144845320307,0.46622143657442117,0.4662214439993716,0.4662213964094718,0.4662214314308785,0.46622141803990214,0.46622149913694017,0.466221427616583,0.4662215160086096,0.46622147351762344,0.4662214018246401,0.4662214404738372,0.4662214530792932,0.4662214374795015,0.46622148283911,0.4662214530792937,0.4662214404738368,0.4662214470860593,0.4662214735176235,0.4662214257779648,0.4662214726352899,0.4662214093234005,0.46622141803990236,0.4662213867925174,0.46622139640947186,0.4662214439993716,0.4662214365744207,0.46622140451767113,0.4662214030062742,0.4662214155680088,0.46622147681858384,0.4662213609617224,0.466221436209027,0.46622140536454126,0.4662214160133341,0.4662213667450047,0.46622136585501894,0.46622146813705234,0.6336155637689499,0.6336155641705721,0.6336156045453715,0.6336156579121128,0.6336156226324478,0.6336155703659389,0.6336155218423698,0.6336156384072118,0.6336155681998537,0.6336156068722012,0.6336155587552195,0.6336155396644075,0.6336156243247435,0.6336155461836812,0.6336155769248965,0.6336156078106744,0.6336155937615112,0.633615564629767,0.6336155723938119,0.6336155732736157,0.6336156241903386,0.6336155729880291,0.6336156967731796,0.6336155653603387,0.6336155653603391,0.6336156333614702,0.6336155729880296,0.6336155608927513,0.6336155732736163,0.6336155723938114,0.6336156275886504,0.6336155937615117,0.6336156078106742,0.6336155769248963,0.6336156083945343,0.6336155623502511,0.6336156013841003,0.6336155587552192,0.6336156068722012,0.6336155073478218,0.6336155778762231,0.6336155218423689,0.6336155703659384,0.6336156226324472,0.633615598802529,0.6336155458212593,0.6336155641705709,0.6336155637689499,0.7914942433576475,0.7914942909808207,0.7914943012324285,0.7914942236352238,0.7914942920213203,0.7914942782219718,0.7914942647974683,0.7914942800933705,0.791494233174046,0.7914942398730663,0.7914942486595041,0.7914942102909007,0.7914943318815757,0.7914942981084797,0.7914942377963277,0.791494263571098,0.7914943232758604,0.7914942908925815,0.7914943015085052,0.791494358794631,0.7914942615357573,0.7914943425597917,0.7914941752074753,0.7914942044792601,0.7914942044792606,0.7914942566193703,0.7914943425597922,0.7914943428015557,0.7914943587946313,0.7914943015085055,0.7914943717247672,0.791494242643666,0.7914941831656573,0.7914942377963278,0.7914942981084792,0.7914942523097349,0.7914942895364858,0.791494248659504,0.7914942398730658,0.7914942331740458,0.79149428009337,0.7914942647974682,0.7914942013757849,0.79149429202132,0.7914942236352234,0.7914942258233055,0.7914941411767231,0.7914942433576467,0.9406463149862535,0.9406462556478566,0.9406462228649862,0.940646226704135,0.940646344573467,0.9406460825984795,0.9406462615675144,0.9406464162326198,0.9406462064467864,0.9406463975466374,0.940646306108418,0.9406462975063338,0.940646274043769,0.9406462672807325,0.9406462621255652,0.9406463105938347,0.9406462533738156,0.9406461262482597,0.9406462751471512,0.940646282010384,0.940646158713498,0.940646260856868,0.9406463032545527,0.9406462575005998,0.9406462575006003,0.9406463032545523,0.9406462608568676,0.9406462578607592,0.9406462820103836,0.9406462751471509,0.9406462248683712,0.9406462533738151,0.9406462124925516,0.9406461643316766,0.9406462672807321,0.9406463711314943,0.940646297506333,0.9406463061084174,0.9406462059148654,0.940646111106928,0.9406463213927855,0.9406462615675142,0.940646176371379,0.9406463445734665,0.9406462267041344,0.9406462228649871,0.9406462556478566,0.9406463149862528,1.081775747931273,1.0817757599912428,1.0817757077249905,1.0817757872229148,1.0817758371813135,1.0817756773970955,1.0817759061165089,1.0817758159299613,1.081775738989414,1.08177562599974,1.0817757378658448,1.0817758747898112,1.0817757298121096,1.0817758268938726,1.081775825733824,1.0817759135831293,1.0817757874498204,1.0817757109047832,1.0817758372693844,1.0817757546495859,1.0817757798440528,1.0817756866662762,1.0817757656394724,1.0817757776819843,1.0817758948560203,1.0817756485072803,1.0817758037149148,1.0817757798440528,1.081775871407187,1.0817758372693835,1.0817758272093951,1.0817756714307438,1.0817759135831295,1.0817757103995285,1.0817758268938726,1.0817757298121085,1.0817757607508969,1.0817758514063094,1.0817756259997393,1.0817758514410962,1.0817758159299609,1.0817757948664812,1.0817757880076977,1.0817757272338389,1.0817756779607446,1.08177570772499,1.0817758678223677,1.0817757479312724,1.215512913419117,1.2155128864323237,1.2155128726279243,1.2155129300867014,1.215512952297065,1.2155129377391787,1.215512885905679,1.2155130763416988,1.215513062316901,1.2155129753237746,1.2155131704235784,1.2155129406398253,1.215512889239735,1.2155129942467684,1.21551288279583,1.2155129118796093,1.2155129976727173,1.2155130290665617,1.2155130189222978,1.2155129866240342,1.2155131062886113,1.215513045550682,1.2155130511616663,1.215512879507445,1.2155130143713666,1.2155130511616665,1.215513045550682,1.2155129717114566,1.2155129866240342,1.215513018922298,1.215513029066561,1.215512997672717,1.2155129118796093,1.2155128827958301,1.215512994246768,1.2155128892397347,1.2155129406398257,1.2155130397219298,1.2155129753237741,1.2155130623169008,1.2155129475608257,1.215512885905679,1.215512937739178,1.2155129522970647,1.2155129300867016,1.2155128726279238,1.215512886432323,1.215512913419117,1.3424241202790497,1.3424241222365574,1.3424240762811612,1.3424241329570217,1.3424241138061839,1.342424098791036,1.3424240225107653,1.3424241301078652,1.3424239851741084,1.3424240941819994,1.3424240337535938,1.3424240856701624,1.3424240851393736,1.3424240337667452,1.342424126399841,1.3424240241685546,1.3424240753453445,1.3424242859614761,1.3424240303900836,1.342424036980768,1.3424241332125004,1.3424240122716584,1.342424157638284,1.3424240244516779,1.3424240244516774,1.3424241576382836,1.3424240122716586,1.3424241332125009,1.342424036980768,1.3424240303900832,1.3424241346676078,1.3424240753453438,1.3424240241685548,1.3424241263998404,1.3424240337667452,1.3424240851393727,1.342424085670162,1.342424033753593,1.3424240941819994,1.3424239851741084,1.3424241301078654,1.3424240225107646,1.3424240987910352,1.3424241138061834,1.3424238485168958,1.3424240762811608,1.3424241222365565,1.3424241202790492,1.4630183138869253,1.4630184830635244,1.4630185434653549,1.4630184334815537,1.4630183550771676,1.463018484395088,1.4630185107668034,1.4630184592507511,1.463018562875929,1.4630186383545172,1.4630184314254895,1.4630184689978787,1.4630184419118901,1.4630185464713723,1.4630185160780373,1.4630184761463383,1.4630184689274468,1.4630184736579621,1.463018425650033,1.4630184031635876,1.463018475022075,1.4630185441780073,1.463018357907921,1.4630185350909057,1.4630185350909055,1.4630183579079215,1.4630185441780075,1.4630184750220752,1.463018403163587,1.4630184256500331,1.4630184736579617,1.4630184689274466,1.463018476146338,1.4630185160780373,1.463018546471372,1.4630184419118895,1.4630184689978787,1.4630184314254893,1.4630186383545172,1.4630185628759291,1.4630184592507511,1.463018510766803,1.4630184843950877,1.4630183550771674,1.4630184334815528,1.4630185434653544,1.463018483063524,1.4630184692916008,1.5777565913657605,1.5777564069875953,1.5777564315227903,1.5777565193141196,1.5777564590598783,1.577756527542262,1.5777566410273716,1.5777565501506785,1.5777565818172263,1.5777564180114858,1.5777567402192214,1.5777565478728053,1.577756441904267,1.577756482375197,1.5777565723231508,1.5777564807652897,1.5777564211933206,1.5777565234998507,1.5777566673665047,1.5777564986473571,1.5777565646885132,1.5777564662601855,1.5777565466158867,1.5777564068504946,1.5777564068504952,1.5777565466158863,1.577756466260186,1.577756564688513,1.5777564986473573,1.5777566673665042,1.57775652349985,1.5777564211933208,1.5777564807652893,1.57775657232315,1.5777566659099045,1.5777564419042664,1.5777565478728053,1.5777565588646614,1.5777565985389495,1.5777565818172257,1.577756550150678,1.577756641027371,1.5777565275422618,1.5777562833221692,1.5777565193141192,1.5777564315227894,1.5777565794114334,1.5777565913657599,1.6870544964846725,1.6870544857294798,1.6870544023482086,1.687054553460499,1.6870544168782742,1.6870543787732757,1.687054429611955,1.6870545706408926,1.6870544507202077,1.6870543720239715,1.6870545436713489,1.687054511933213,1.6870543728437735,1.687054411782718,1.6870545313682932,1.6870544730870662,1.6870544472130629,1.6870545553740146,1.6870545062238156,1.6870545466629565,1.6870544658882827,1.687054524387019,1.6870545505374652,1.6870543563242488,1.6870544583507407,1.687054448546274,1.6870545243870188,1.6870545677035205,1.6870546483380866,1.6870545062238158,1.6870545553740146,1.6870544472130624,1.687054573865375,1.6870543304215841,1.687054411782718,1.6870545723886277,1.6870545119332134,1.6870543457577214,1.6870545690414045,1.687054450720207,1.6870545706408921,1.6870544296119547,1.6870543787732752,1.6870544168782735,1.6870545534604986,1.6870542128841166,1.687054673961727,1.6870544964846723,1.7912903857128355,1.7912905923652636,1.791290527395404,1.7912906095840286,1.7912903596329137,1.7912904898522157,1.791290445652975,1.7912905114210105,1.79129037704839,1.791290646453897,1.7912905325242274,1.7912903311486832,1.791290503048359,1.7912906214739746,1.791290255095443,1.7912904154345888,1.791290541099745,1.7912905840005722,1.7912903799884738,1.7912905491302202,1.791290535915015,1.7912904921293644,1.7912904105619787,1.7912904651229447,1.7912905755634787,1.7912905209646164,1.7912904921293644,1.791290425701278,1.7912905491302205,1.7912905997407669,1.7912904743477696,1.791290541099745,1.7912904154345883,1.791290363868295,1.7912904046491596,1.7912905030483592,1.7912904387454816,1.7912904253803592,1.791290646453896,1.7912905893558884,1.79129051142101,1.7912904456529752,1.7912904898522153,1.7912905673779804,1.7912904030894128,1.7912905273954025,1.7912903884844171,1.7912905882357397,1.8908080069989648,1.8908080996396115,1.8908080850533482,1.8908080612560891,1.890808042907342,1.890807762256579,1.8908081597923498,1.8908079253357406,1.8908081509586072,1.8908081785942548,1.8908078938397312,1.890808117995545,1.8908078699074296,1.8908082089265608,1.8908079735802374,1.8908081144882771,1.890808224568913,1.8908081961973329,1.8908078945999787,1.8908081259292713,1.8908080556301303,1.8908081789173696,1.8908079669464246,1.8908081294406913,1.8908081294406915,1.890808085653008,1.8908081789173696,1.8908079371248632,1.8908080075843232,1.8908080127454412,1.8908083141047378,1.8908081069374296,1.8908078798512722,1.8908080905496059,1.8908080923414856,1.8908081022408163,1.8908081179955443,1.8908080090720678,1.890808063875409,1.890808150958606,1.8908079253357404,1.8908080467832957,1.8908079870312056,1.890807819423264,1.8908078391067544,1.8908080850533475,1.8908078802808417,1.89080822490762,1.985920639175903,1.9859208271184237,1.9859206145815418,1.9859207805002288,1.985920714089,1.9859208062293554,1.9859208167750078,1.9859207384682018,1.9859207130297611,1.9859204534880632,1.9859207452186687,1.985920903102818,1.9859207600335453,1.9859205850232824,1.985920746204576,1.9859207373640626,1.9859208279029912,1.9859205869369583,1.9859207939403873,1.9859205621167277,1.985920637463229,1.9859205095418162,1.9859208290227703,1.985920755687635,1.9859207556876346,1.9859207021257925,1.9859207631649678,1.9859206374632281,1.9859205621167275,1.9859207939403871,1.9859207129875949,1.9859207021445981,1.9859208627909384,1.9859207462045765,1.9859204603733664,1.9859207600335451,1.985920779374393,1.9859207452186682,1.9859206988327005,1.9859207130297611,1.9859206169757255,1.9859205750555156,1.9859206860288994,1.9859204750567754,1.985920661691999,1.9859206145815411,1.9859208271184237,1.9859208722928696,2.07691431747348,2.0769142153252824,2.0769143998511272,2.0769144042172876,2.076914156173185,2.0769140203818997,2.0769143269869246,2.076914238007038,2.07691447813313,2.076914143460347,2.076914367164687,2.076914316490143,2.0769140912804103,2.076914377175634,2.0769143573571793,2.076914119787105,2.0769145661790986,2.0769142297215173,2.0769143780860526,2.0769143530737306,2.0769142678826276,2.0769140854738537,2.0769143059697077,2.0769142227159607,2.0769142227159616,2.0769140360331817,2.0769142203521893,2.0769142678826276,2.0769143530737306,2.0769143780860526,2.0769142297215173,2.076914298640674,2.076914253207135,2.076914224326729,2.0769143771756333,2.0769142234149505,2.0769144481207915,2.076914236073468,2.0769141434603466,2.0769143482217447,2.076914238007038,2.0769144555937253,2.0769141482934717,2.076914156173184,2.076914404217287,2.0769142741780624,2.0769143402065264,2.0769140693350208,2.164050771879955,2.1640507745987945,2.164050958447805,2.164050769387626,2.164050876419209,2.1640509340993823,2.1640510836273172,2.164050903002307,2.1640508019408133,2.164050831367702,2.1640507079352584,2.1640510952271717,2.1640508566818295,2.1640508462334447,2.164051016527565,2.1640509985753607,2.164050834659237,2.164050868982858,2.1640509215714,2.1640508750498233,2.1640508378639627,2.1640508767894646,2.1640510300001132,2.164050888224671,2.164051031187233,2.1640508870847297,2.1640508767894646,2.1640508378639627,2.164051017542692,2.1640512060909014,2.164050727001344,2.164050834659237,2.1640509985753607,2.164051016527564,2.1640508462334447,2.1640509966273367,2.1640509558099685,2.1640509856383954,2.1640511078678175,2.164050801940814,2.164050766056821,2.164050947381746,2.164050934099382,2.164050741660618,2.1640507693876256,2.164051091614206,2.164050774598794,2.1640507718799546,2.2475705138617337,2.247570802741924,2.2475706741574895,2.2475707346656453,2.247570632189058,2.2475706317917585,2.2475706585275717,2.2475704652740864,2.247570678481207,2.2475706645495652,2.24757043916302,2.247570715933458,2.247570590620283,2.24757080286526,2.2475706757288134,2.2475706572177776,2.247570572545995,2.2475705412170397,2.247570555055828,2.2475704991287597,2.2475706221879523,2.2475705011050326,2.2475704081009904,2.2475705697044925,2.247570418921497,2.2475707095685657,2.247570350469515,2.247570622187953,2.2475706494218404,2.247570555055828,2.2475708407363437,2.247570572545995,2.247570657217777,2.247570675728813,2.2475706547191634,2.2475705906202834,2.2475704217660786,2.2475707321494554,2.247570518684354,2.2475706784812064,2.2475707542798435,2.247570514755758,2.247570345772339,2.247570632189058,2.247570593266433,2.2475706741574895,2.247570523371728,2.2475707914486565,2.3276941362646957,2.3276940904740906,2.3276941059194325,2.3276941510693097,2.327694064753491,2.3276941854340714,2.3276940363338197,2.3276944641720796,2.327693888924642,2.3276941081447653,2.3276944008995404,2.327694134957654,2.32769420080211,2.327694269201676,2.3276943634144636,2.327694269024434,2.3276941879792243,2.327693983848893,2.327694149018455,2.327694094940397,2.327694061259179,2.327694188530725,2.3276943723459285,2.3276942728437673,2.327694272843767,2.3276942139264998,2.3276941885307245,2.327694061259179,2.327694094940396,2.327693991309488,2.3276939838488926,2.3276941879792235,2.327694269024434,2.32769420719628,2.327694113471104,2.327694045602672,2.327694289583825,2.3276940928750505,2.3276941081447644,2.327693888924642,2.3276941602875834,2.3276940363338197,2.327694185434072,2.327694214318572,2.3276941510693088,2.3276941059194325,2.32769409047409,2.3276941362646957,2.404624386625634,2.404624174080861,2.4046245446633696,2.4046244406923987,2.404624523431325,2.4046244162805634,2.4046241345976638,2.4046242887989946,2.4046242118940286,2.404624213442868,2.4046243448274796,2.4046245892688534,2.4046242433908755,2.4046240598426483,2.4046245030990274,2.4046244604332125,2.4046245407833995,2.404624650222076,2.4046245038698437,2.4046241434582325,2.404624457016043,2.4046240480641528,2.4046243841321164,2.4046241713507723,2.4046243373724314,2.4046243841321164,2.404624213927256,2.4046244570160424,2.404624143458233,2.404624338636453,2.4046243203796536,2.4046243762241706,2.4046241321363317,2.404624503099027,2.404624386212679,2.404624406025813,2.4046244272277004,2.4046241834223134,2.4046243741714317,2.4046243719070213,2.404624448059147,2.404624134597664,2.404624100981204,2.404624523431325,2.4046242847809407,2.404624234665392,2.404624482200949,2.404624386625634,2.4785484036061094,2.4785483969294466,2.478548592627747,2.4785485788860555,2.4785484432179254,2.4785484888501164,2.47854877554491,2.4785484801350526,2.478548585091698,2.4785487632011716,2.4785483936752355,2.4785484537896285,2.4785486940384702,2.478548500008311,2.4785484584050232,2.47854851929689,2.4785487028740185,2.478548782543064,2.4785486523936267,2.4785486967720574,2.4785486014062865,2.4785487516405196,2.4785486886932677,2.4785485048293734,2.4785486782626522,2.478548688693267,2.478548578370793,2.478548774512922,2.4785486967720574,2.478548652393627,2.4785486102450274,2.4785487028740185,2.478548519296891,2.478548629432544,2.4785483295019386,2.47854869403847,2.4785486231152127,2.4785483936752355,2.478548763201171,2.478548752322914,2.478548313681489,2.478548444266756,2.478548488850116,2.478548607124842,2.478548415893103,2.4785485926277464,2.4785483969294466,2.478548563688042,2.549639594410019,2.5496397833565623,2.549639294932515,2.549639764045879,2.549639459924647,2.54963958079379,2.5496393574559892,2.5496395058621744,2.5496396821517147,2.5496395419260995,2.549639478255792,2.5496394351536167,2.549639462962621,2.5496395750152265,2.5496394218662486,2.5496395673652446,2.549639379465672,2.5496395557444647,2.5496394639450237,2.5496396735456868,2.5496392788966196,2.5496395176939872,2.549639458251832,2.549639616485849,2.549639435783029,2.5496396388985367,2.5496393371593555,2.549639278896619,2.549639673545687,2.549639284078474,2.549639376209186,2.549639200314573,2.5496393886502022,2.5496396000945114,2.5496395750152256,2.5496394629626207,2.5496394351536167,2.5496393024548496,2.5496393668444464,2.549639333510311,2.5496395058621744,2.5496393574559892,2.549639408987995,2.5496394599246464,2.5496392541826443,2.549639463914493,2.5496396153756296,2.549639594410019,2.618057191346379,2.618056801174755,2.6180569520187804,2.61805692197192,2.61805687400307,2.6180568401747486,2.6180569297558027,2.6180570029582286,2.61805706088206,2.6180569184004536,2.618056965195408,2.6180569261135593,2.6180569860810805,2.6180569067874635,2.618056977368104,2.6180571229843252,2.6180567414685223,2.6180569637503206,2.6180571430506525,2.6180567321565418,2.6180568048639445,2.61805689110568,2.618056859809937,2.6180565551923998,2.6180565551923998,2.6180566720393146,2.6180568911056805,2.618056804863945,2.6180567321565418,2.6180569560800917,2.6180569637503197,2.6180567414685214,2.61805730877374,2.618056606788067,2.618056906787463,2.6180568019408375,2.6180569261135593,2.6180567823964345,2.6180567363399043,2.618056879602834,2.6180568225014267,2.6180569297558023,2.618056840174748,2.61805669624148,2.618056921971919,2.6180567762247824,2.6180569759395467,2.6180570176384785,2.6839494228708407,2.6839492066080446,2.6839493076534158,2.683948992615757,2.6839491823729857,2.683949189720254,2.683949318457083,2.6839490485790876,2.6839491191763285,2.6839491340888957,2.683949467095144,2.683949216318733,2.6839490789979843,2.683949111622719,2.6839493258419234,2.6839491388507897,2.683948939436472,2.6839489641471106,2.683949124543442,2.683949219588164,2.683949342848339,2.6839493164446373,2.6839490923850864,2.683949152739377,2.683949152739376,2.6839488976362995,2.683949316444638,2.683949342848339,2.683949219588164,2.683949124543442,2.6839489641471097,2.6839489394364717,2.6839489461287314,2.6839493258419234,2.6839493032707145,2.683948887963666,2.683949406690264,2.6839492774339053,2.6839491340888957,2.6839487429664057,2.6839490485790884,2.6839493184570826,2.6839491897202534,2.6839491823729853,2.6839489926157576,2.6839493076534158,2.6839492066080437,2.6839492425266678],\"z\":[45.227907052796624,45.22791440563882,45.22790848152593,45.22790986430475,45.227913203683386,45.22790690533773,45.22791683152897,45.22790401582132,45.22790489402814,45.2279154047129,45.22791437013646,45.22790457120992,45.227906941914426,45.22790658458497,45.22791453555776,45.22790664726553,45.22790991971156,45.227903206303175,45.227914149157456,45.22790541763172,45.22790661414808,45.227914079951,45.227904846135196,45.22790641439424,45.22790641439424,45.227904846135196,7.801284843696793,7.604551430277853,7.481640382158782,7.396501006294013,7.336229730936916,7.297765290500659,7.2764783149842325,7.272456463006733,7.287308993834037,7.322239889353099,7.385076092014176,7.491274575282325,7.710899918266888,45.22790489402814,45.22790401582132,45.22790683839975,45.22790690533773,45.227913203683386,45.227903304849946,45.22790848152593,45.22790467799645,45.227913499141515,39.701066848933195,39.70106520488493,39.701065850431036,39.70106332703174,39.70106489552024,39.70106467430466,39.70106724617591,39.70106484323779,39.70106801413985,39.70106576742292,39.701063150746464,39.701064965684395,39.7010659362958,39.7010648123663,39.70106491547445,39.70106771893514,39.70106281285048,39.70106649307132,39.70106655834483,39.70106431794653,39.701061000549856,39.70106500097452,39.70106405747012,39.701063913289374,39.701063913289374,39.70106405747012,7.865137939641682,7.667266463398487,7.543968328349617,7.45889950047356,7.398332975266786,7.36085692801282,7.340071929935655,7.337988177260964,7.354310870714631,7.392930941273034,7.459988680452269,7.576882514335086,7.835798399086054,39.701064630260966,39.70106484323779,39.7010672461759,39.701068009964885,39.70106489552023,39.70106332703174,39.70106585043104,39.70106520488493,39.7010668489332,35.37789001497488,35.377889207529975,35.37788844117518,35.3778844979289,35.3778833449117,35.37788404251367,35.377882375608664,35.37789157308896,35.37788529642211,35.37788613509207,35.37788473178068,35.3778843898129,35.37788448747441,35.377884325136336,35.37788356148896,35.377886128797655,35.37787968252898,35.377884884058886,35.37788229349479,35.37788972180776,35.377881748931635,35.37788491689632,35.37788640309642,35.37788343761707,35.377883437617065,35.377886403096426,7.9300353525675344,7.731040960533585,7.60733392756582,7.522366446049058,7.462321691835139,7.425047058836133,7.404809983602313,7.404725674819809,7.422585782989417,7.465017465614114,7.537958501596428,7.665064350232173,7.997606924898635,35.37788529642211,35.37788479370856,35.37788574891064,35.37788404251368,35.377883344911695,35.3778844979289,35.37788514013188,35.377885926042005,35.37788675356403,31.903777876611933,31.90378002064879,31.90377507290634,31.90377899601976,31.90378022877637,31.903779824451703,31.903775254494782,31.903777795567983,31.903775603953367,31.903781790105327,31.903776662392932,31.903776869749237,31.903777357322717,31.903775829352718,31.903780221216554,31.903781128529978,31.903780117092023,31.9037796252476,31.90377621070362,31.903778492878928,31.903779117189906,31.903779715549597,31.903780474739985,31.903776707625365,31.903780260892525,31.90377692259082,7.9960017211929335,7.796031236851398,7.671783377363272,7.586938548891306,7.5274615110743195,7.4903513343076895,7.471326219624565,7.4726841027167605,7.492473575180618,7.538521273365434,7.6175812406714485,7.755343663108672,31.903778348763517,31.903779030153913,31.903777795567976,31.90377864807587,31.903779824451703,31.903776870683433,31.90377899601976,31.903778392946005,31.90378002064879,31.90377787661194,29.05098120071524,29.050980766497005,29.05098250305872,29.050982893673442,29.050983840220184,29.050979616866726,29.05098094963899,29.05098153853134,29.0509821578939,29.05098085702759,29.050980265478834,29.05098286370562,29.0509791173819,29.050982810486275,29.050978933770676,29.050983711557716,29.050983360452115,29.05098021280471,29.05098075486515,29.050979881548827,29.050980668931196,29.05098034122802,29.050981130609507,29.050979691160748,29.050979691160748,29.050981130609514,8.06309839010725,7.862855888958789,7.737656522264192,7.652609649348297,7.593724714495034,7.556809540179566,7.539394495277449,7.541900671126202,7.564809999349137,7.613497297312567,7.69888769604791,7.852566384806897,29.05098085702759,29.0509821578939,29.05097810831267,29.05098094963899,29.050976221335162,29.050983840220184,29.050982893673442,29.050982503058723,29.050980766497005,29.050981200715242,26.666493262736772,26.666490347437467,26.666493321546945,26.666492386466146,26.66648964771451,26.666491289610686,26.666489168682595,26.66649358451142,26.66649080209567,26.666493352324707,26.666492068962214,26.66649111290115,26.666489250588644,26.666490731562043,26.666491555867342,26.666493919978784,26.666492375944628,26.666491916556176,26.66648689420336,26.666489865315956,26.666492452187185,26.666494147360314,26.66649173237482,26.666490186868714,26.666491985723543,26.66649173237482,8.131294813091696,7.930878345596475,7.805174606100515,7.7194351845092,7.661169818957163,7.624510739530436,7.608730150976112,7.612409006148212,7.638551639775679,7.6903744450564115,7.782138645158035,7.9540537431037865,26.666491611490507,26.66648906910017,26.66649358451142,26.666490884799114,26.666492996725875,26.666491345480296,26.66649069837777,26.66648996534071,26.66649201526758,26.666493262736772,24.64375116295882,24.64375009738821,24.643747042595777,24.64374639772464,24.64374764329649,24.643748964051163,24.643749290513007,24.643750415235278,24.64375046034839,24.643749409138756,24.643746006635425,24.643750459550752,24.643747816371157,24.643749414276698,24.64374732021767,24.64374833466358,24.643747624862307,24.64374863617097,24.64374545325595,24.643750010896007,24.643749103818138,24.643747791738594,24.643749754374742,24.643746529946323,24.643748339342263,24.64374794556928,8.200674145724738,8.000040342056371,7.873884082663338,7.787421566177811,7.729800156493786,7.693381520618717,7.679348838057644,7.68426787679447,7.713735454482837,7.770566775319622,7.870543906884981,8.061133813524616,24.643747658756226,24.643748717933654,24.64375041523528,24.643745839989496,24.64374724793464,24.64374593667723,24.643748094515185,24.643748729246774,24.643748421167032,24.64375116295882,22.90622312207779,22.906222614768943,22.906224748567453,22.90622188474477,22.906225027551173,22.906225021362154,22.906226992544685,22.906223195796255,22.90622280884064,22.90622454542023,22.906222057466827,22.906223707722617,22.906222938099386,22.906223349269702,22.90622307849881,22.906224020239616,22.9062231690545,22.906221876421576,22.906224353218676,22.90622341558123,22.906224210248254,22.906224480266193,22.906223761833886,22.906223503844885,22.906223503844885,22.906223761833882,8.27125461492116,8.070467899439738,7.9437790444524525,7.856629886791711,7.799698378379782,7.763912135634672,7.751244396870039,7.758018631704145,7.790416628407982,7.852458977524957,7.9609460196640445,8.178907902257881,22.90622454542023,22.90622280884064,22.906223195796258,22.90622525851014,22.906221571862467,22.90622331244184,22.906220179610713,22.906224748567453,22.906222614768943,22.90622312207779,21.397582039773923,21.397582523840683,21.3975836270967,21.397583456582737,21.397581636280968,21.397581396321648,21.397581278508035,21.39758233880361,21.39758326682916,21.397582434054954,21.397581782856044,21.39758367750659,21.397582291339884,21.397583546137632,21.397584012012565,21.397580097419763,21.397582848421845,21.397583887528803,21.39758091839493,21.397583499424762,21.397582294954354,21.397582012090616,21.39758150226889,21.39758298712961,21.39758298712961,21.397581502268885,8.343057779518253,8.142111992571774,8.014948806698325,7.927578117030466,7.8708798838004395,7.836369269510735,7.82456723508135,7.834017271040137,7.868632371725498,7.936099824805982,8.05348024412977,8.308313900423686,21.397582434054957,21.397581506739435,21.397582338803613,21.39758302092277,21.397581396321655,21.397581636280968,21.397583456582737,21.3975836270967,21.3975791399618,21.39758203977392,20.075383391272183,20.07538373101789,20.075382314133996,20.075384089715413,20.075381743954413,20.075381743866053,20.07538228556582,20.07538217170997,20.075382920529215,20.07538205177314,20.075382243312582,20.075381020853307,20.075381766936733,20.075381513678614,20.075383815190776,20.075382801159634,20.075383356936484,20.075379624221135,20.075382558321326,20.075381829228345,20.075382529644692,20.07538157586009,20.075382499470116,20.075380863138268,20.07538270157594,20.075380661651813,8.416108530386397,8.215055524879153,8.087380797945158,8.000186937652282,7.943339017407347,7.91016487185883,7.899237781297984,7.9115227612792,7.948452764254455,8.021532939140881,8.150546042278384,8.458217862016976,20.07538205177314,20.07538292052921,20.075382171709965,20.075382285565816,20.07538174386605,20.07538174395441,20.07538408971541,20.075382314133996,20.075383731017894,20.075383391272183,18.907075026844527,18.907075845768894,18.90707633212819,18.90707402924543,18.90707301251637,18.90707387897954,18.907073933859696,18.907072705715265,18.907074094710136,18.907074299544607,18.907074496526064,18.90707407045961,18.907072695505637,18.907074276069892,18.90707457902729,18.907074161066838,18.907076888613293,18.907075556762734,18.90707405320643,18.90707480125501,18.907075236622944,18.907073468735923,18.907073960907276,18.9070728687455,18.907072868745498,18.907073960907276,8.490443825548182,8.289313895547163,8.161143026737912,8.07415628988702,8.017152270823377,7.985382098257427,7.975381804469407,7.9905633252142225,8.03183780603818,8.10993957257176,8.252704250422822,8.710002476397623,18.907076084059987,18.907074094710136,18.907074472917046,18.907073933859696,18.907073878979542,18.907073012516367,18.907074029245432,18.90707461500271,18.90707413964514,18.907075026844527,17.86726993803984,17.86727078448678,17.86727041210851,17.8672705380642,17.867270730354193,17.867266858777167,17.867270691136575,17.8672715826642,17.867268273761123,17.86726944828539,17.86727086639398,17.86726802309953,17.86726916124211,17.86727031532626,17.867269989998825,17.86726765462429,17.867269538300178,17.86727053691604,17.867269071795924,17.86726734223102,17.867267834395726,17.86726976262833,17.86726917542589,17.867270180741322,17.867270180741322,17.86726917542589,8.57478883826499,8.364933554283482,8.236296585514175,8.149480266234471,8.092372001256413,8.062030188239811,8.05330577528013,8.071202883012276,8.11697250150478,8.202174208377894,8.35743014203155,17.867269066377013,17.867269448285395,17.86727005714411,17.86726980826345,17.867270691136575,17.86726861399316,17.867270730354193,17.86726880350943,17.86726868838112,17.867267359288558,17.867269938039836,16.93587496247593,16.93587724244105,16.935876349859694,16.935874316782616,16.935874456700926,16.935876375171464,16.935874358102552,16.935873541626858,16.93587438133862,16.93587641436347,16.935874917795832,10.56148255192693,10.561466686146009,10.561472516274113,10.561478346402216,10.561484176530321,16.93587687042515,16.935876586379806,16.935874730823272,16.93587500847569,16.935877460826823,16.93587486195436,16.93587702717209,16.935873698566496,16.935875561658946,16.935875164724248,16.93587486195436,16.935875601592045,16.93587686515196,8.254263246580015,8.17983899500491,8.146201146234604,8.139297042623717,8.161482686811809,8.226640572732737,16.935875234582642,16.935873817375615,16.93587491779583,16.93587281665382,16.93587438133862,16.935873541626854,16.93587435810255,16.935872851724778,16.93587445670093,16.935874316782616,16.935874619970154,16.93587552379879,16.935874962475925,16.096773836542127,16.09677059872051,16.096771774663374,16.096770839495232,16.096771051026572,16.096773636465322,10.038183602781661,10.038181629554307,10.038179656326951,10.038177683099597,10.03819740578127,10.038210382540996,10.038208409313642,10.038206436086288,10.038204462858932,10.038202489631576,10.038200516404222,10.038198543176868,16.096773887814077,16.096771075902264,16.09677077740485,16.096770411045974,16.0967711975406,16.096770784640814,16.096770784640814,16.096771197540605,16.096770411045974,16.09677077740485,16.096772939640005,16.09677202729607,16.096772446681985,16.09677097173938,16.096771441660106,16.096771581622214,16.096770222844707,16.09677071764702,16.096771502391388,16.09677137615072,16.09677103654505,16.09677096797466,16.096771167786926,16.096772656756855,16.09677186871289,16.096771051026572,16.096770839495235,16.096771774663377,16.09677059872051,16.09677041134391,15.336892200117022,15.336891829750185,15.33689199712444,15.336892829796625,15.336892037260085,15.336892178014448,9.86268313264189,9.575881674925066,9.564325463235704,9.5643355558636,9.564330698504417,9.564319095223285,9.5643142378641,9.564324330492,9.564334423119895,9.564329565760708,9.564339658388604,9.56433480102942,9.598131162406604,9.686408238788985,15.33689314952002,15.336893587030254,15.336891110508178,15.336892236531561,15.336894113317417,15.336892048571643,15.336893587030254,15.336892213098682,15.33689261180774,15.336890903290406,15.336892300368262,15.336892285647131,15.336891391045018,15.33689125366997,15.336891627316774,15.336891106593365,15.336891482176707,15.336891059102626,15.336893528784646,15.33689135700962,15.336890895830123,15.33689214253582,15.336892178014448,15.336890274445132,15.336891077807378,15.33689199712444,15.336890100376682,15.336892200117022,14.645521213236826,14.645523982012804,14.645521252336065,14.645521317073866,14.645521362463803,14.645521578359084,10.068157902003524,9.498980579628755,9.168250725138856,9.133172117582301,9.133182787158798,9.133193456735295,9.13318243040277,9.137092847009738,9.194715580313712,9.27961385165838,9.383286474281276,9.501787473739498,9.624377715451386,9.750795950014341,14.645521749761919,14.645521059383052,14.645519990117934,14.645520784389563,14.645520784389563,14.645520931159123,14.64552105938305,14.645521749761917,14.645520514680703,14.645521102163308,14.64552304855241,14.64552064798436,14.645521458886689,14.64552091512008,14.645522626419078,14.64552146201331,14.645521813349024,14.645521650263518,14.645521487284967,14.645520455133367,14.645521468808072,14.645521922342612,14.645521578359084,14.645521362463805,14.645521317073868,14.645521252336065,14.645522247978262,14.645521213236828,14.013795401488768,14.01379515409613,14.013794584281271,14.013796115442759,14.013796148050254,14.013795799588014,10.282381027284858,9.68942509944284,9.16114010255572,8.8035832115505,8.827356107163205,8.911403772171834,9.011860250266423,9.122083964808295,9.23501540957113,9.35077992147748,9.469476303009266,9.59123955329738,9.716175220745681,9.844418304485064,14.013794850404805,14.013795157995183,14.013794748306314,14.013793420239056,14.013793420239054,14.013794748306314,14.013795157995185,14.013794850404805,14.013794527511672,14.013794365183795,14.01379390766647,14.013794746129333,14.013792878761645,14.013794414205163,14.013793916591618,14.013793766496738,14.013793688230413,14.013794224462803,14.013795563741489,14.01379639163258,14.01379367589396,14.013795014184266,14.01379401677042,14.013793489785776,14.01379435426446,14.013792834433332,14.013794284991382,14.013792812058359,13.43431178807925,13.434313616607742,13.434313326754115,13.434313301690887,13.434313396506369,13.434311972165407,13.434312374750933,9.887699699154766,9.338170408723137,8.855960657635022,8.875915596355362,8.982805905810059,9.092312787420022,9.204496490380729,9.31949201382307,9.437405355398043,9.558341165015237,9.682419941065602,9.809746782705853,9.94048748753533,13.434312739461847,13.434314075033873,13.434311840700055,13.43431376450438,13.43431376450438,13.434311840700055,13.434314075033873,13.434312739461847,13.434312723285343,13.434312540722594,13.434313669358838,13.434312893009116,13.434314358899742,13.434312534623881,13.434313523573788,13.434313388326064,13.434312854548681,13.434313325018552,13.434312060854406,13.434312936260264,13.434313378816142,13.434313273308842,13.434311972165409,13.43431339650637,13.434313301690889,13.434313326754115,13.434313616607742,13.43431178807925,12.900852625550737,12.900852378534411,12.900852214972577,12.900852632092903,12.900854170480228,12.90085136463891,12.900851698405795,10.094211740434742,9.52217130981881,9.011483087244704,8.953947833005737,9.062729228371511,9.174203293569395,9.288444778534807,9.405559231671603,9.525667151370738,9.648888586776016,9.775329086291304,9.905153998268792,10.038453471878128,12.900852330025842,12.900853707937515,12.900852788446983,12.900851022673786,12.90085197111493,12.900852788446985,12.900852760515745,12.900852330025842,12.9008530379415,12.900852716904115,12.900852012053768,12.900852350054414,12.9008520331378,12.900851717617025,12.900854195082562,12.900852103274925,12.900851909727093,12.900852275061313,12.900852216716713,12.900851778801867,12.900853579896818,12.900851698405797,12.90085136463891,12.900852391043722,12.900851747941097,12.90085221497258,12.900853251063694,12.900851759052987,12.40813864790178,12.40813828369677,12.408138520631086,12.408138675566496,12.408138039823488,12.40813877956855,12.408139025532142,10.309554060669234,9.71357816009678,9.182717846079873,9.033489423053762,9.144075569941654,9.257577966417218,9.373908481102921,9.493203011623937,9.615597006358298,9.741150265254333,9.870058935132693,10.002397765928793,10.138362904463273,12.408139875355912,12.408139229597499,12.408137631524074,12.408139717153933,12.4081387670065,12.408138581329514,12.408138280474942,12.408139875355914,12.40813873104763,12.408137718563435,12.40813950699197,12.408139848735155,12.408136905243937,12.408137607697237,12.408139626853002,12.408139687144876,12.408138935401535,12.408138956575558,12.40813970415489,12.408140218746144,12.408139327191419,12.408139025532144,12.40813877956855,12.408138039823488,12.408138675566496,12.408138520631086,12.408137409839537,12.40813864790178,11.951679001343889,11.951677531071493,11.951678275807891,11.951678382020093,11.951678447012597,11.951679244282303,11.951677423663593,10.534288698776255,9.912829119695704,9.36059495532329,9.11831487979432,9.226921477444472,9.342483003666162,9.460979094996144,9.582514850591137,9.707210768842089,9.835239393270285,9.966625785318284,10.101600381065362,10.240292332214747,11.951677678267098,11.951678292235837,11.951678857289858,11.951677669255218,11.951677669255218,11.951678857289858,11.951678292235837,11.951678627730914,11.951678551586335,11.951679362615858,11.951678239659934,11.95167853185322,11.951679209334978,11.95167850931035,11.951679377825796,11.951678043122454,11.951677831322256,11.951678673816247,11.951677877205992,11.951677269444549,11.95167741604952,11.951677423663595,11.951677448900453,11.951677554754905,11.951677495376348,11.951677394946218,11.951676656147523,11.951678132500904,11.527609477835895,11.527608589786329,11.527608293977043,11.52760782594909,11.527608112769258,11.527609327897508,11.527608359840249,10.769032993935918,10.120412037247098,9.545490978176705,9.21101097981788,9.311267849374246,9.428949653031824,9.549687418682923,9.673510597054568,9.800630734201631,9.931092230838216,10.065106183772054,10.202778141407014,10.344273452095287,11.52760871412918,11.527607483544706,11.52760878724171,11.527609320555673,11.527609320555674,11.52760878724171,11.527608435063822,11.52760871412918,11.527607862798872,11.527607538584501,11.527608912005116,11.52760877938688,11.527608889626263,11.52760822519605,11.527608480883204,11.52760824996382,11.527608449265024,11.527609301294225,11.527609219117634,11.527607376773625,11.527608929004115,11.527607456027143,11.527609327897508,11.52760900587827,11.52760782594909,11.527608293977043,11.527607714059735,11.527609477835895,11.13260167045621,11.132601192913686,11.132601617224458,11.132602436520921,11.132603025949534,11.132601931953381,11.13260247459689,11.132602176920066,10.336898054228392,9.737834972219353,9.312413479538009,9.397160883433655,9.517069860672411,9.640071895047939,9.7662676964325,9.895827451709893,10.028880312583352,10.16556217667805,10.306007593877728,10.4503982102631,11.132603441574219,11.132602773922827,11.132601354296236,11.132602834669196,11.132602834669196,11.132601354296236,11.132601821715637,11.132602490398579,11.132602115874965,11.132600835897263,11.132601014735123,11.132602384609266,11.132601944001541,11.132601358455053,11.132602052097479,11.132602236359945,11.132601420644816,11.132602039030068,11.132601827536922,11.132601040002701,11.132603086381595,11.132601570194165,11.132601032816082,11.132601238593697,11.132601548483631,11.132601617224458,11.132600316650784,11.132601670456209,10.76376844255185,10.763768211151186,10.763768282412034,10.763768302444676,10.763767777449544,10.76376895330695,10.763768947110655,10.763767983487005,10.568314597020862,9.938080496824124,9.427049120158818,9.484662176559596,9.606814175860896,9.732158933275176,9.860816497946237,9.9929232167464,10.12861408880655,10.268024562504719,10.411350784661554,10.560000006443062,10.763767899853828,10.76376852022218,10.763768679931992,10.763768497346195,10.763768497346195,10.76376867993199,10.763768520222182,10.763768851372946,10.7637680105112,10.763767481291513,10.763769884695632,10.763767522752278,10.76376780601392,10.763768499334413,10.763768928322133,10.763767922946556,10.76376828653893,10.763769132014689,10.763768520347314,10.763767860641087,10.763767983487005,10.763768042412687,10.763769852734363,10.763767777449544,10.763768302444676,10.763768282412034,10.763768211151186,10.76376844255185,10.418591486489486,10.418591888952752,10.418592573092669,10.418592382340618,10.418590869309538,10.418592996534082,10.418591388311873,10.418592546137019,10.418592743265833,10.146737096531554,9.569096618587722,9.573802976467663,9.698289494742573,9.82602946957308,9.957204097792744,10.091918927805429,10.23226072861276,10.418593020480959,10.418590863275474,10.418592749774092,10.418591970248077,10.418593281534472,10.418593040999935,10.418592590043287,10.418591636455462,10.418593040999934,10.418593281534472,10.418591970248077,10.418591799626656,10.418591811716615,10.418593020480957,10.418591677451177,10.418591450929007,10.418592860422796,10.418592230933454,10.418590921132282,10.418592272374681,10.418592139743806,10.418591736361801,10.418592743265833,10.418592546137019,10.418592293009842,10.418592097106668,10.418591763272318,10.418591494023827,10.418591690590526,10.418591888952754,10.418591486489486,10.094865401741016,10.09486582252317,10.09486494418821,10.094865146712012,10.094865120683124,10.094865315673626,10.09486546215368,10.094865645489644,10.094864678495766,10.094864858221147,9.762210935044788,9.664644430847613,9.791496715811727,9.924591204626404,10.094864899671048,10.094865010118918,10.094865529869216,10.094864079077945,10.09486543398454,10.094864638994032,10.094866062741746,10.09486547676825,10.094864385536189,10.09486630267353,10.094865349431425,10.094865338432948,10.09486547676825,10.094867013917385,10.094863689188594,10.094865433984538,10.094864079077945,10.094865529869214,10.094865010118918,10.094863961607587,10.09486606464649,10.094864924485751,10.094864499109349,10.094864863027375,10.094864858221149,10.094864678495766,10.094864736028114,10.094865462153678,10.094865315673625,10.094865120683124,10.094865146712012,10.09486494418821,10.09486494626027,10.094864531586865,9.790650830878036,9.790648682955338,9.7906495833258,9.790650623759042,9.790650405764326,9.790651058947425,9.79064858019611,9.790650104328245,9.790649726928136,9.790649463131707,9.790650417517186,9.79065016806278,9.790650323986743,9.790649324598851,9.790650060048394,9.790649778837885,9.790651481875678,9.790649979948178,9.790651836180741,9.790650943870029,9.790649438317379,9.790650249950524,9.790650514665108,9.79065018706947,9.79065113962126,9.790650514665108,9.790650249950524,9.790650388807178,9.790650943870027,9.790649941337202,9.790650925341023,9.79064959579135,9.790649778837885,9.790649122642815,9.790649324598851,9.790650323986743,9.790650168062783,9.790649494871037,9.790649463131707,9.790649726928137,9.790651013190214,9.79064858019611,9.79065016038951,9.79064951265531,9.79064973627996,9.790648701645038,9.790648682955336,9.790650830878036,9.504233456534203,9.504233462558531,9.50423406818052,9.504234868681642,9.504234339486667,9.504233555489039,9.504232827635501,9.504234576108148,9.504233522997763,9.504234103082974,9.504233381328243,9.504233094966075,9.504234364871113,9.50423319275518,9.504233653873406,9.504234117160074,9.504233906422632,9.50423346944646,9.504233585907135,9.504233599104202,9.50423436285504,9.504233594820398,9.504235451597648,9.504233480405045,9.504233480405043,9.504234500422008,9.504233594820398,9.504233413391228,9.504233599104204,9.504233585907137,9.50423441382972,9.504233906422632,9.504234117160072,9.504233653873408,9.504234125917975,9.504233435253722,9.504234020761468,9.504233381328245,9.504234103082974,9.504232610217294,9.504233668143304,9.504232827635501,9.50423355548904,9.504234339486668,9.504233982037897,9.504233187318846,9.504233462558531,9.504233456534202,9.234099505839184,9.234100061442874,9.234100181044969,9.234099275744242,9.234100073582036,9.234099912589636,9.234099755970432,9.234099934422623,9.234099387030502,9.234099465185738,9.234099567694178,9.234099120060474,9.234100538618348,9.23410014459889,9.234099440957124,9.234099741662774,9.234100438218338,9.234100060413425,9.23410018426587,9.234100852604,9.234099717917132,9.234100663197543,9.23409871075385,9.234099052258006,9.234099052258008,9.23409966055929,9.234100663197543,9.234100666018119,9.234100852604001,9.23410018426587,9.234101003455589,9.234099497509408,9.23409880359931,9.234099440957122,9.234100144598893,9.234099610280213,9.234100044592306,9.234099567694178,9.234099465185738,9.234099387030502,9.234099934422625,9.234099755970433,9.234099016050799,9.234100073582036,9.234099275744242,9.23409930127187,9.23409831372841,9.234099505839184,8.978896643050568,8.978896076638602,8.97889576371121,8.978895800357623,8.978896925473974,8.978894424803642,8.978896133144431,8.978897609493158,8.978895606992022,8.978897431126967,8.978896558307595,8.978896476196791,8.978896252235948,8.978896187679695,8.978896138471276,8.978896601122944,8.978896054931848,8.978894841460631,8.978896262768233,8.978896328280914,8.978895151356092,8.978896126360981,8.978896531066155,8.978896094323883,8.978896094323881,8.978896531066155,8.978896126360983,8.978896097761767,8.978896328280912,8.978896262768231,8.978895782834428,8.978896054931848,8.978895664701605,8.978895204984159,8.978896187679695,8.97889717898242,8.978896476196791,8.978896558307596,8.9788956019146,8.978894696929743,8.978896704203834,8.978896133144431,8.978895319908592,8.978896925473975,8.978895800357623,8.97889576371121,8.978896076638602,8.978896643050568,8.737419502521794,8.737419599929247,8.737419177778742,8.737419819877365,8.737420223387511,8.73741893282267,8.737420780171778,8.737420051741971,8.737419430299093,8.737418517690184,8.737419421224105,8.737420527148451,8.737419356174708,8.737420140296646,8.737420130927013,8.7374208404791,8.737419821710063,8.737419203461691,8.737420224098848,8.737419556785092,8.737419760278868,8.73741900768913,8.737419645549563,8.737419742816005,8.73742068922168,8.737418699481857,8.737419953081977,8.737419760278868,8.737420499827257,8.737420224098848,8.737420142845096,8.737418884632909,8.737420840479098,8.737419199380788,8.737420140296646,8.737419356174707,8.737419606064917,8.737420338281707,8.737418517690184,8.737420338562682,8.737420051741973,8.737419881613866,8.737419826216,8.73741933535022,8.737418937375224,8.737419177778744,8.73742047087295,8.737419502521796,8.5085903939338,8.508590205026245,8.50859010839545,8.50859051060689,8.508590666079435,8.508590564174229,8.508590201339734,8.508591534391876,8.508591436218287,8.5085908272664,8.508592192965025,8.508590584478759,8.508590224678127,8.50859095972736,8.508590179570794,8.508590383157248,8.508590983709002,8.50859120346591,8.50859113245607,8.50859090636822,8.508591744020258,8.508591318854757,8.508591358131646,8.508590156552096,8.508591100599546,8.508591358131648,8.508591318854757,8.508590801980176,8.508590906368221,8.508591132456068,8.50859120346591,8.508590983709,8.508590383157246,8.508590179570792,8.50859095972736,8.508590224678127,8.50859058447876,8.50859127805349,8.5085908272664,8.508591436218289,8.508590632925765,8.508590201339736,8.508590564174229,8.508590666079437,8.50859051060689,8.50859010839545,8.508590205026245,8.508590393933801,8.29144309584117,8.29144310793166,8.291442824089508,8.29144317414629,8.291443055861702,8.291442963121085,8.291442491978238,8.291443156548562,8.291442261369477,8.291442934653508,8.291442561419238,8.2914428820804,8.291442878801993,8.29144256150047,8.29144313364606,8.291442502217526,8.291442818309461,8.291444119173804,8.291442540644615,8.291442581351786,8.291443175724252,8.2914424287367,8.29144332658938,8.291442503966227,8.291442503966229,8.291443326589382,8.291442428736698,8.291443175724254,8.291442581351784,8.291442540644615,8.291443184711682,8.291442818309463,8.291442502217528,8.29144313364606,8.29144256150047,8.291442878801995,8.2914428820804,8.291442561419238,8.291442934653508,8.291442261369477,8.291443156548564,8.291442491978238,8.291442963121085,8.291443055861704,8.291441417310223,8.291442824089506,8.29144310793166,8.29144309584117,8.085101208322468,8.085102143245777,8.085102477045366,8.085101869240148,8.085101435952753,8.085102150604419,8.085102296342844,8.085102011648875,8.085102584314331,8.085103001432845,8.08510185787769,8.085102065514581,8.08510191582885,8.08510249365757,8.085102325694404,8.085102105019224,8.085102065125348,8.085102091267673,8.085101825960693,8.085101701693496,8.085102098806193,8.085102480983714,8.08510145159639,8.085102430765518,8.085102430765517,8.08510145159639,8.085102480983712,8.08510209880619,8.085101701693494,8.085101825960693,8.085102091267672,8.085102065125348,8.085102105019223,8.085102325694406,8.08510249365757,8.08510191582885,8.08510206551458,8.08510185787769,8.085103001432845,8.085102584314331,8.085102011648875,8.085102296342843,8.085102150604419,8.085101435952755,8.085101869240148,8.085102477045366,8.085102143245777,8.085102067137782,7.8887829568287895,7.888782034937961,7.888782157613935,7.888782596570583,7.888782295299379,7.888782637711297,7.888783205136842,7.888782750753378,7.888782909086116,7.888782090057415,7.8887837010960915,7.888782739364013,7.8887822095213185,7.888782411875971,7.888782861615738,7.888782403826436,7.888782105966589,7.88878261749924,7.888783336832511,7.888782493236773,7.888782823442554,7.888782331300918,7.8887827330794185,7.8887820342524595,7.88878203425246,7.88878273307942,7.888782331300916,7.888782823442552,7.888782493236773,7.88878333683251,7.88878261749924,7.888782105966589,7.888782403826436,7.888782861615737,7.888783329549511,7.888782209521319,7.8887827393640135,7.888782794323294,7.888782992694736,7.888782909086115,7.888782750753377,7.888783205136843,7.888782637711298,7.888781416610833,7.888782596570583,7.888782157613936,7.888782897057157,7.8887829568287895,7.701770527430012,7.7017704783302205,7.701770097676595,7.70177078753705,7.701770164009501,7.701769990051898,7.701770222141523,7.70177086596928,7.701770318505283,7.701769959239856,7.701770742847447,7.701770597955963,7.70176996298243,7.701770140747181,7.7017706866813285,7.701770420614858,7.701770302494406,7.701770796272662,7.70177057189132,7.701770756504791,7.7017703877508445,7.701770654810291,7.701770774192764,7.701769887567213,7.701770353340326,7.701770308580804,7.701770654810292,7.701770852559539,7.70177122067386,7.701770571891322,7.701770796272662,7.701770302494407,7.701770880689745,7.7017697693159155,7.701770140747181,7.701770873948074,7.701770597955962,7.701769839328718,7.7017708586672695,7.701770318505284,7.701770865969282,7.701770222141523,7.701769990051899,7.701770164009499,7.7017707875370505,7.7017692327318255,7.701771337651351,7.701770527430013,7.5234196199938985,7.523420487934096,7.523420215060683,7.52342056025291,7.523419510458227,7.523420057379295,7.523419871742485,7.523420147968232,7.523419583603228,7.523420715106356,7.523420236601742,7.5234193908244595,7.523420112803098,7.5234206101906835,7.523419071400849,7.523419744825263,7.52342027261892,7.523420452802393,7.523419595951581,7.523420306346916,7.523420250843054,7.523420066943321,7.523419724360301,7.523419953516356,7.5234204173666015,7.523420188051379,7.523420066943322,7.523419787945357,7.523420306346916,7.5234205189112116,7.523419992260624,7.523420272618921,7.523419744825263,7.523419528246828,7.5234196995264595,7.523420112803096,7.523419842731013,7.523419786597499,7.523420715106357,7.523420475294721,7.523420147968233,7.523419871742485,7.523420057379294,7.52342038298751,7.5234196929755255,7.523420215060682,7.523419631634541,7.523420470590099,7.353142249440409,7.35314260970959,7.353142552985232,7.353142460440337,7.353142389084097,7.353141297664463,7.353142843636906,7.353141931861203,7.353142809283462,7.353142916755426,7.353141809376723,7.3531426810937734,7.353141716306659,7.353143034714392,7.353142119478691,7.353142667454402,7.353143095545766,7.353142985211841,7.353141812333243,7.353142711947157,7.353142438561607,7.353142918011985,7.35314209368053,7.35314272560268,7.35314272560268,7.353142555317245,7.353142918011985,7.353141977707793,7.353142251716802,7.353142271787818,7.35314344374064,7.353142638089997,7.353141754977159,7.35314257435957,7.353142581327994,7.353142619825388,7.3531426810937734,7.353142257502479,7.3531424706265796,7.35314280928346,7.353141931861202,7.353142404157252,7.353142171788014,7.353141519979352,7.353141596526262,7.353142552985231,7.353141756647712,7.35314309686296,7.190402314257571,7.190402994739109,7.19040222520902,7.190402825949094,7.1904025854946445,7.190402919106279,7.19040295728881,7.190402673764167,7.1904025816594705,7.190401641939529,7.190402698205515,7.190403269855021,7.1904027518455855,7.190402118187735,7.190402701775179,7.190402669766425,7.190402997579785,7.190402125116565,7.190402874611738,7.19040203525021,7.190402308056507,7.190401844892772,7.190403001634159,7.190402736110393,7.190402736110393,7.190402542179584,7.190402763183496,7.190402308056509,7.1904020352502105,7.190402874611738,7.190402581506799,7.190402542247673,7.190403123898218,7.190402701775178,7.190401666869075,7.1904027518455855,7.190402821872792,7.190402698205515,7.1904025302563195,7.19040258165947,7.190402233877618,7.190402082097545,7.190402483897731,7.190401720033143,7.190402395781366,7.19040222520902,7.1904029947391095,7.19040315830176,7.03470978499081,7.03470943900498,7.034710064011871,7.034710078800481,7.0347092386511,7.034708778712876,7.034709817213766,7.034709515830281,7.034710329160592,7.034709195591491,7.0347099532997355,7.034709781660152,7.034709018852994,7.034709987207786,7.034709920080762,7.034709115407928,7.034710627380806,7.034709487766422,7.034709990291459,7.034709905572306,7.034709617021795,7.034708999185623,7.0347097460264205,7.034709464037925,7.034709464037925,7.0347088317252835,7.0347094560316,7.034709617021794,7.034709905572306,7.034709990291459,7.034709487766422,7.0347097212022724,7.034709567314483,7.034709469493752,7.034709987207785,7.034709466405469,7.034710227505899,7.0347095092810905,7.03470919559149,7.034709889138162,7.034709515830281,7.034710252817449,7.034709211961752,7.034709238651098,7.034710078800482,7.034709638345043,7.034709861989841,7.034708944521833,6.885616092345303,6.885616100996158,6.885616685970283,6.885616084415165,6.8856164249702,6.885616608498026,6.885617084268729,6.885616509552788,6.885616187993492,6.885616281624496,6.885615888884905,6.885617121177354,6.885616362169449,6.8856163289245895,6.885616870769516,6.885616813648866,6.8856162920975645,6.885616401309088,6.885616568636262,6.8856164206130686,6.885616302294418,6.88561642614829,6.885616913636717,6.88561646253304,6.885616917413918,6.88561645890595,6.885616426148289,6.8856163022944195,6.885616873999467,6.885617473925588,6.885615949549721,6.8856162920975645,6.885616813648866,6.885616870769515,6.8856163289245895,6.885616807450611,6.8856166775771666,6.885616772485794,6.885617161397594,6.885616187993492,6.885616073817153,6.885616650760092,6.885616608498028,6.885615996192867,6.885616084415164,6.885617109681558,6.88561610099616,6.885616092345304,6.742711541585194,6.742712408225764,6.742712022472462,6.74271220399693,6.742711896567167,6.742711895375269,6.742711975582708,6.742711395822251,6.742712035443613,6.7427119936486895,6.742711317489052,6.742712147800368,6.742711771860842,6.742712408595773,6.742712027186432,6.7427119716533275,6.74271171763798,6.742711623651112,6.7427116651674766,6.742711497386274,6.742711866563852,6.742711503315091,6.742711224302965,6.742711709113468,6.742711256764483,6.742712128705691,6.742711051408538,6.74271186656385,6.742711948265516,6.7427116651674766,6.7427125222090245,6.742711717637979,6.742711971653328,6.742712027186432,6.742711964157483,6.742711771860842,6.742711265298228,6.742712196448359,6.742711556053056,6.742712035443614,6.742712262839522,6.742711544267269,6.742711037317012,6.742711896567167,6.742711779799292,6.742712022472462,6.742711570115176,6.742712374345961,6.605618494805211,6.6056183648588975,6.6056184086902725,6.605618536818302,6.60561829186801,6.605618634339924,6.605618211217588,6.605619425353192,6.605617792894246,6.605618415005405,6.605619245795985,6.605618491096037,6.6056186779519255,6.6056188720588045,6.605619139419414,6.605618871555819,6.605618641562655,6.605618062273878,6.605618530998309,6.60561837753355,6.605618281951718,6.605618643127725,6.605619164765466,6.605618882394467,6.605618882394468,6.605618715196817,6.605618643127725,6.605618281951717,6.605618377533549,6.605618083445835,6.605618062273877,6.605618641562656,6.6056188715558175,6.605618696097542,6.6056184301206935,6.605618237521091,6.605618929900038,6.605618371672433,6.605618415005404,6.605617792894247,6.60561856297827,6.605618211217587,6.605618634339924,6.605618716309454,6.605618536818302,6.6056184086902725,6.6056183648588975,6.605618494805212,6.473988733222854,6.4739881609869245,6.473989158709064,6.473988878787221,6.4739891015458655,6.47398881306305,6.47398805468601,6.473988469843438,6.47398826279161,6.473988266961559,6.473988620689363,6.473989278800753,6.47398834759081,6.473987853422507,6.473989046805068,6.4739889319355655,6.473989148262994,6.473989442905582,6.473989048880339,6.473988078541389,6.473988922735492,6.473987821711175,6.473988726509537,6.4739881536366894,6.473988600618078,6.4739887265095355,6.473988268265682,6.473988922735492,6.473988078541388,6.473988604021212,6.47398855486829,6.473988705218915,6.473988048059349,6.473989046805066,6.473988732111053,6.473988785454107,6.4739888425361105,6.47398818613699,6.47398869969231,6.473988693595819,6.473988898620773,6.473988054686011,6.473987964180161,6.473989101545865,6.473988459025604,6.473988324099128,6.47398899054101,6.473988733222853,6.3475020092351535,6.34750199213638,6.347502493314954,6.347502458122819,6.347502110680046,6.347502227542977,6.347502961761348,6.347502205223909,6.347502474015317,6.347502930149334,6.3475019838024265,6.347502137753921,6.347502753025342,6.347502256118837,6.347502149573833,6.347502305516419,6.347502775652967,6.347502979683451,6.347502646373917,6.347502760025995,6.347502515796581,6.347502900542787,6.34750273933641,6.3475022684654645,6.34750271262386,6.3475027393364085,6.347502456803246,6.3475029591184535,6.347502760025995,6.347502646373917,6.347502538432382,6.347502775652967,6.347502305516419,6.347502587571144,6.347501819456177,6.347502753025344,6.347502571392612,6.347501983802426,6.347502930149334,6.347502902290385,6.347501778940394,6.347502113366076,6.347502227542976,6.347502530441662,6.347502040701844,6.347502493314954,6.3475019921363804,6.347502419201078,6.225864125884925,6.225864587266017,6.225863394602649,6.225864540112026,6.22586379749041,6.225864092635994,6.225863547276248,6.225863909663444,6.2258643401379015,6.225863997726517,6.225863842252508,6.225863737003011,6.22586380490872,6.225864078525546,6.225863704557112,6.225864059845358,6.225863601020821,6.225864031469033,6.225863807307611,6.225864319123184,6.225863355445227,6.225863938555079,6.225863793405631,6.22586417979102,6.225863738539953,6.225864234519678,6.225863497714699,6.225863355445227,6.225864319123184,6.225863368098593,6.2258635930689366,6.225863163558834,6.225863623448162,6.225864139765662,6.225864078525545,6.22586380490872,6.225863737003011,6.2258634129711385,6.225863570201547,6.225863488804243,6.225863909663442,6.225863547276246,6.225863673110212,6.225863797490412,6.225863295097151,6.225863807233061,6.225864177080021,6.225864125884923,6.108800113141544,6.10879920274109,6.108799554710483,6.108799484601139,6.108799372673825,6.108799293741074,6.108799502763533,6.108799673569195,6.108799808724801,6.10879947626772,6.10879958545595,6.108799494264966,6.108799634189183,6.108799449170743,6.108799613858903,6.1087999536300845,6.108799063426546,6.108799582084075,6.108800000451517,6.108799041698593,6.108799211349198,6.1087994125799145,6.108799339556512,6.10879862878226,6.10879862878226,6.108798901425063,6.1087994125799145,6.108799211349197,6.1087990416985924,6.108799564186876,6.108799582084075,6.108799063426547,6.1088003871387215,6.108798749172152,6.108799449170743,6.1087992045286175,6.108799494264966,6.108799158925006,6.108799051459771,6.108799385739941,6.108799252503323,6.108799502763533,6.108799293741074,6.108798957896781,6.108799484601138,6.108799144524486,6.1087996105256055,6.1087997078231115,5.996057221307192,5.996056738166901,5.996056963906561,5.996056260099026,5.996056684024749,5.996056700438859,5.9960569880424135,5.99605638512349,5.996056542840728,5.996056576156038,5.996057320106166,5.996056759860995,5.9960564530806,5.996056525965642,5.996057004540461,5.996056586794312,5.99605614129424,5.9960561964988575,5.996056554831089,5.996056767165041,5.996057042533518,5.996056983546527,5.996056482987953,5.996056617822007,5.996056617822006,5.996056047910878,5.996056983546525,5.996057042533517,5.99605676716504,5.996056554831089,5.996056196498857,5.9960561412942415,5.996056156245034,5.996057004540461,5.996056954115421,5.996056026301801,5.996057185159094,5.99605689639489,5.996056576156038,5.996055702371752,5.996056385123488,5.996056988042413,5.996056700438858,5.996056684024749,5.996056260099027,5.996056963906562,5.996056738166902,5.996056818410637],\"type\":\"scatter3d\"},{\"marker\":{\"color\":\"rgb(255, 0, 0)\",\"size\":[5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0,5.0],\"symbol\":\"circle\"},\"mode\":\"markers\",\"opacity\":1,\"x\":[-20.244872680775632,-19.383391888130923,-18.52190537814871,-17.660421947014235,-16.798939189939546,-15.937452909499966,-15.07597227717632,-14.214484119258127,-13.353000492522591,-12.491519492730227,-11.63003512374937,-10.76854870743093,-9.90706533013363,-9.045581316917,-8.184098820719974,-7.322613457176324,-6.461129988530223,-5.59964515887563,-4.738162434673637,-3.8766776072255773,-3.0151937742765327,-2.1537101942833736,-1.2922258527467179,-0.43074196585136804,0.4307419658513787,1.292225852746725,1.3527035366878852,1.5024097737534914,1.6454899314938478,1.7850206391069525,1.9226047710586205,2.0593993303034104,2.1961949180352076,2.334053333115759,2.474103408771342,2.6176624940161926,2.7671035149697856,2.9268639042725964,3.113528696917542,13.353000492522597,14.214484119258133,15.075968946133255,15.937452909499969,16.798939189939546,17.660419385703314,18.521905378148713,19.38338771914134,20.244875566282396,-17.77095373237962,-17.01474223066497,-16.25853172922413,-15.502319965793342,-14.74610981833609,-13.989898980469263,-13.233689082058635,-12.477477522160447,-11.721267699412715,-10.965056259573947,-10.208844810191945,-9.452634515639138,-8.696423966998125,-7.940212962473257,-7.184002222800141,-6.427791916399025,-5.671580401835779,-4.915370137237401,-4.159159353731363,-3.402948370109705,-2.6467374000366597,-1.890526904808306,-1.1343161159277155,-0.37810537060275173,0.37810537060275706,1.1343161159277209,1.356163468832845,1.5069475528448724,1.651114574517184,1.7918123566671649,1.9304956269398925,2.068511573032612,2.206546459338166,2.3458127906061215,2.487327083014634,2.6326954078079283,2.7842394037873586,2.947414564814383,3.1438175085559954,11.721266700362763,12.477477522160449,13.233689082058634,13.989900155892395,14.746109818336096,15.502319965793351,16.25853172922414,17.01474223066497,17.77095373237963,-15.835817435274468,-15.161952517512844,-14.488087647338403,-13.814221565857949,-13.140356670967204,-12.466492472123864,-11.792627458536213,-11.118765922970816,-10.444899468467478,-9.771035218263522,-9.097170359600746,-8.42330580709831,-7.749441363922962,-7.075576865027266,-6.401712263507527,-5.727848230376761,-5.053982811789854,-4.38011908088348,-3.7062543355089783,-3.032390547583523,-2.3585254499287718,-1.684661186518868,-1.01079675437418,-0.3369322232153973,0.33693222321540084,1.0107967543741854,1.3596571991521853,1.5115428546951333,1.6568396620127344,1.798704516893602,1.93858201831023,2.0777954330845296,2.2170933407423483,2.3577913100732197,2.5007980712748266,2.648046804855087,2.8019415447655875,2.9685877789853476,3.1817709560508733,10.444899468467483,11.118763792308405,11.792628582970213,12.466492472123873,13.140356670967202,13.814221565857958,14.48808629548258,15.161951111160864,15.835815975404856,-14.280738668578675,-13.673048580278047,-13.065355506047355,-12.457666084160094,-11.849975513545509,-11.242284319092501,-10.634591751498256,-10.02690159289279,-9.419209940214806,-8.811520684886233,-8.203828284615323,-7.596137349940291,-6.988446468746877,-6.380755165870543,-5.773064992410613,-5.165374087476282,-4.557682873870288,-3.949991763125894,-3.3423003649308534,-2.7346095851039074,-2.1269186078126605,-1.5192276055023601,-0.9115365849925698,-0.30384549245357384,0.30384552629421613,0.9115364835025979,1.3632039211627611,1.5162092616712648,1.662665191271514,1.8057016481449208,1.9467971034839573,2.087227184068673,2.22788428778981,2.3700126161015564,2.514552597712201,2.663673763444331,2.820042391343094,2.990253501660449,8.811519734420404,9.419210951759728,10.026901592892791,10.634592882691962,11.24228431909251,11.849974266253849,12.457666084160099,13.065356865682652,13.673048580278055,14.280738668578682,-13.00377253746301,-12.450420328498716,-11.897069025062141,-11.34371712991058,-10.790365426367497,-10.237011864991128,-9.683660316546328,-9.130308483538421,-8.576956637092483,-8.023604236702855,-7.470252068265984,-6.916900681834669,-6.363547806664605,-5.810196562097255,-5.256843807063263,-4.7034926009188665,-4.150140480064585,-3.596788026347248,-3.0434360790811095,-2.49008398984704,-1.9367320445954146,-1.3833800162489531,-0.8300280323031277,-0.2766759970586712,0.27667599705867474,0.8300280323031313,1.3668273567400877,1.5209717747308222,1.6686273864538046,1.8128229457439673,1.9551792740097633,2.096849744086398,2.2388876001639533,2.3824337860747993,2.5287004185018067,2.679642926261515,2.8385419417138893,3.0133221989530625,8.023604236702857,8.576956637092486,9.1303074054697,9.68366031654633,10.237010668470491,10.7903654263675,11.343717129910585,11.897069025062148,12.45042032849872,13.003772537463018,-11.936430317605982,-11.428495863187482,-10.920563931681128,-10.412630360429635,-9.90469615486539,-9.396763597291386,-8.888829722894197,-8.380897983703587,-7.872963951094912,-7.365031497308729,-6.857097960590283,-6.349164550690748,-5.841230978700367,-5.333298146312406,-4.825365138680756,-4.317432348948945,-3.8094989108492294,-3.301565665859335,-2.7936319603451096,-2.2856991313127955,-1.7777661634791428,-1.2698330546362042,-0.7618997637821376,-0.2539665732082721,0.25396659034022484,0.7618997637821359,1.3705037822026598,1.5258155279097967,1.6746585157615812,1.8200876014016076,1.9636901365329686,2.1066484434645294,2.250109970902854,2.39511693341715,2.5431384659916945,2.69597584779375,2.857439107668796,3.0372961494104054,7.3650310165069035,7.8729634394486245,8.38089798370359,8.888830294933037,9.396764198846263,9.904696785464111,10.412629701271321,10.920562557234772,11.428496577971824,11.93643031760599,-11.031012425324423,-10.561607184594944,-10.092201169824936,-9.622796212444861,-9.153391981795835,-8.683987730189454,-8.214583096837668,-7.7451787019310885,-7.275773945436189,-6.8063688844287995,-6.336963258849106,-5.867559633226368,-5.398154283586061,-4.92874988285534,-4.459344753182243,-3.9899402065645777,-3.5205353749803274,-3.0511307835259274,-2.58172571415062,-2.1123214295053714,-1.642916606921208,-1.1735117996065965,-0.7041071358392772,-0.23470234790424982,0.23470236513659337,0.7041070841591237,1.3742139977126562,1.5307551890753723,1.6808138059991147,1.8274526943075,1.972344355308778,2.116614225485754,2.2615276736160226,2.407999939286437,2.557847543053032,2.7129077928555096,2.877320877982836,3.06246367726282,6.806368400989816,7.275773431008984,7.745178701931091,8.214581946663168,8.683987125462686,9.153391347908688,9.622796875001168,10.092201860548679,10.561606466214444,11.031012425324427,-10.253261778453867,-9.816952549186686,-9.380644420841907,-8.94433425975748,-8.508026438804718,-8.071717388479996,-7.635408997514894,-7.199098718678821,-6.7627895911815195,-6.326481064925587,-5.890171386205752,-5.4538627875530015,-5.017553595964625,-4.581244669853943,-4.144935604680734,-3.7086267461340316,-3.2723175955792136,-2.8360084227950493,-2.399699694146716,-1.9633905784783892,-1.5270816140165486,-1.0907725942983877,-0.6544635360523952,-0.21815450956042515,0.2181545095604287,0.6544635360523978,1.378020117597273,1.5357568914255406,1.6870887270017563,1.8349656718246543,1.981170181474356,2.1267923665126927,2.273159903626305,2.421227509450922,2.572870566884175,2.73016726434508,2.8976770406573937,3.089778154083106,6.326481064925587,6.762789591181521,7.199098718678823,7.635408419503383,8.071716172942015,8.508025801764115,8.944333593943234,9.38064442084191,9.816952549186691,10.253261778453872,-9.577965293994037,-9.170392510217434,-8.762819961572934,-8.355246873522784,-7.9476731791900725,-7.540100111084772,-7.13252709283601,-6.724954449338275,-6.317381726397178,-5.909808481786607,-5.50223531559155,-5.094662780358711,-4.6870894542934955,-4.279516709227524,-3.871943773602274,-3.4643701110108163,-3.056797549774548,-2.649224671789278,-2.241651334308038,-1.8340785856649786,-1.4265054863302877,-1.018932476766218,-0.6113594714933956,-0.20378650463932946,0.20378650463932946,0.6113594714933983,1.3819029456306686,1.540854497247332,1.6934448836088396,1.8426334187670073,1.9901676141267093,2.1371863085008185,2.2850157131360427,2.434764690705413,2.5881646148687953,2.7478401002711603,2.9184929233103096,3.1194170488814414,5.909808481786609,6.317381206751647,6.724954449338277,7.132527673640926,7.540100111084776,7.947673179190076,8.355246873522784,8.762819961572935,9.17039105998363,9.577965293994042,-8.9861239941885,-8.60373588472195,-8.221347042931061,-7.838959501698395,-7.456570362040207,-7.074182138314702,-6.6917940951886035,-6.30940582539456,-5.927017814632434,-5.544629328584962,-5.162241148280376,-4.77985262401269,-4.397464577519473,-4.0150763027357215,-3.6326884998916626,-3.2503000725687006,-2.8679119081337827,-2.485523191570234,-2.103135315633661,-1.720747013933857,-1.338358835309644,-0.9559705512314309,-0.5735823571277159,-0.19119410345845722,0.19119412096739197,0.5735823046186237,1.3858579498422041,1.546052532190421,1.6999443919535517,1.8504423482525927,1.9993083976136943,2.147794774174078,2.297105240750765,2.448611287662067,2.603820054277246,2.765840457207082,2.9401937755959344,3.1531003593072207,5.544629328584964,5.927017814632435,6.30940582539456,6.691794095188607,7.074182138314705,7.456570362040209,7.838959501698399,8.221347042931065,8.603735884721953,8.9861239941885,-8.463166916778025,-8.103032505329525,-7.742897926490591,-7.382762239991072,-7.022627118934651,-6.6624927002118355,-6.302357977953229,-5.942222850367652,-5.582088542247754,-5.221953854159937,-4.861819156249559,-4.501684302490381,-4.141549257110757,-3.7814148552139772,-3.4212801619192215,-3.0611453403632,-2.7010109840876115,-2.3408760213134796,-1.9807410912882926,-1.6206064115361412,-1.2604716824415285,-0.9003368318445664,-0.5402021131687782,-0.18006736065471785,0.1800673606547214,0.54020211316878,1.389865933103045,1.551350995351813,1.7065443276135701,1.8583991542224834,2.008639978395323,2.1585985636946496,2.3094183451559562,2.46268145779721,2.6200169177017587,2.7844385459485554,2.9628677901722513,3.206256944983301,5.221954347026094,5.582088542247757,5.9422234057739285,6.302357977953234,6.662492700211841,7.022627118934652,7.382762239991074,7.742897223286825,8.10303177413363,8.463166916778029,-7.997730353217832,-7.657401764780046,-7.317072644958721,-6.97674373391078,-6.636414842702987,-6.296084512140523,-5.955756897045523,-5.6154282116944625,-5.275098252253284,-4.934769657145488,-4.594441079929879,-4.254111434071314,-3.9137827686530318,-3.5734540630652507,-3.2331250458093077,-2.892795715510598,-2.552467076900024,-2.2121382569515085,-1.871809140854808,-1.5314800579055157,-1.1911511889597137,-0.8508223696489665,-0.5104934050121663,-0.17016447791182188,0.17016447791182365,0.5104934050121708,1.393741353085197,1.5567261585350285,1.7132921379519044,1.8664993065120314,2.0181431584397655,2.169616871482385,2.3220013864084423,2.477084763704041,2.636532243612805,2.803758786022833,2.986148382532679,4.594440617068376,4.934769657145491,5.275098778775883,5.615427654025657,5.955756897045527,6.29608513064521,6.6364148427029885,6.976743056608445,7.317071939051317,7.657400296837955,7.997730353217832,-7.5808202212987466,-7.258233103903305,-6.93564460041873,-6.613055685600831,-6.290467655346058,-5.967880246488992,-5.6452914527008495,-5.322703113082725,-5.000115293538067,-4.6775277715861,-4.354939264576069,-2.5143156191095137,-2.3131318781094183,-2.1119654520124733,-1.9107990259155274,-1.7096325998185815,-2.419410981489306,-2.096822815456546,-1.7742344956100564,-1.4516464292979134,-1.1290584973884528,-0.8064702315216339,-0.4838822007763439,-0.16129403522444008,0.16129405296818167,0.4838821475635515,0.8064702315216379,1.1290583734394706,1.4516465884415992,1.875862824329517,2.0284122320498303,2.1813028690961067,2.3354352129978757,2.4926735428469655,2.6564875261331826,3.7097631466228655,4.032350908898957,4.354939264576071,4.677526777932961,5.00011529353807,5.322703113082728,5.645291452700851,5.9678790048934935,6.290467655346061,6.613055685600834,6.935643891987778,7.258232367342339,7.580820221298749,-7.205222574452192,-6.8986159708802175,-6.592011298195475,-6.285405756374327,-5.978800676095582,-5.672196424278256,-3.345776783187553,-3.154573735241336,-2.9633706872951198,-2.772167639348903,-2.5809819063058366,-2.3897537277980283,-2.1985506798518113,-2.0073476319055943,-1.8161445839593773,-1.6249415360131612,-1.4337384880669448,-1.242535440120728,-1.6863286930090933,-1.3797232350773356,-1.073118051826988,-0.7665128767164724,-0.4599077485011591,-0.1533025789013398,0.15330257890134202,0.45990774850116267,0.7665128767164768,1.0731180518269907,1.379723394826287,1.6863284980976854,1.9929337314939626,2.2995387102484837,2.606143947697353,2.9127491433411654,3.2193540445689437,3.525959300056016,3.8325646434265233,4.139169782438758,4.445774857712445,4.75238000006871,5.0589852241616065,5.36559088558562,5.6721958013559695,5.978800676095585,6.285405756374331,6.5920112981954775,6.89861597088022,7.205221041268229,-6.8650850800523795,-6.572953641321505,-6.280822436917628,-5.988691485920584,-5.696559899553746,-5.40442867225271,-3.2872717403019744,-3.0093009978848304,-2.8235077344828237,-2.6413203167324197,-2.459158029543606,-2.2769532968900528,-2.0947910097012397,-1.912603591950836,-1.7304161742004316,-1.5482538870116194,-1.3660664692612163,-1.1839041820724032,-1.0052577300855106,-0.8299805855157492,-1.0224595433013333,-0.730328266049058,-0.43819688887166075,-0.1460656403479188,0.14606565822207163,0.4381969156734775,0.7303282660490606,1.022459480873247,1.314590795297807,1.6067219041542344,1.898853332426549,2.1909846122353054,2.4831157490263385,2.77524698875933,3.0673783254633573,3.359509480491881,3.6516408290896942,3.943771986626391,4.235903926997667,4.5280345911171285,4.82016571011804,5.112297380845275,5.404428672252713,5.6965592447939075,5.988690801810502,6.28082243691763,6.572952900161438,6.865085080052382,-6.555614257353626,-6.276653135148344,-5.9976896557185775,-5.718727371428842,-5.439765077486554,-5.160802841897963,-3.3557525739695278,-2.9851267290768515,-2.7065711457257122,-2.5222595711917783,-2.3483003182965265,-2.1743410654012747,-2.000364497602873,-1.827198009641057,-1.6636205894266838,-1.5021645424687293,-1.3402267286566556,-1.1761498424957293,-1.0080013287361116,-0.8355231473160052,-0.9763681166507931,-0.6974057647325251,-0.41844342828908254,-0.1394811503275175,0.13948115032752106,0.41844345517597725,0.6974057647325287,0.976368116650796,1.255330329829776,1.5342926868932998,1.8132552345826811,2.0922172354263386,2.3711796647721335,2.6501418798788725,2.929104525283816,3.208066605964821,3.487029003178341,3.765991281496335,4.044953553631087,4.323915562944139,4.602878175911111,4.881840640780871,5.160802841897966,5.439765077486558,5.718727371428845,5.997689655718582,6.276652391990685,6.5556142573536285,-6.27284175114259,-6.005912208898339,-5.738982544038995,-5.472053721268124,-5.205124283561522,-4.938194710331014,-3.427159642903593,-3.0449674123115504,-2.704469509182879,-2.431241907009587,-2.2696687243339237,-2.1215207078416944,-1.9737938169361953,-1.8242089680980884,-1.6708450374904498,-1.5136785781883615,-1.3525414920199417,-1.1872327345428686,-1.01762665305,-0.8435222030990164,-0.9342529900269858,-0.6673235789521501,-0.40039413566589266,-0.13346469924037097,0.13346469924037363,0.40039413566589643,0.667323578952153,0.934252990026988,1.2011823880724297,1.4681117906383039,1.7350411504729923,2.001970678018477,2.268899799418554,2.535829465427603,2.8027587833183274,3.0696881583754774,3.3366175448167676,3.603547086290435,3.8704768699857457,4.137406553720097,4.40433515528096,4.671265004728089,4.938194082100054,5.205123296206148,5.472053033569935,5.738981827434605,6.00591183642488,6.272840592064219,-6.013453847997377,-5.757562978546172,-5.501671171908827,-5.245779479707869,-4.98988783298808,-4.733995647334476,-4.4781041249169755,-3.107284142171511,-2.7567262520346016,-2.4457065153515,-2.2821710937231354,-2.138550004447034,-1.9914106382620183,-1.8406776035337233,-1.686149855819826,-1.5277268730251836,-1.365232741218659,-1.198516677131518,-1.0274278974446227,-0.8517653578164641,-0.8956208492974546,-0.6397292416682778,-0.3838374811628571,-0.12794584537623033,0.12794584537623366,0.3838374811628602,0.6397292416682809,0.8956208492974587,1.1515125191387463,1.4074041709328449,1.6632959781110959,1.9191875561441605,2.1750794676313894,2.43097083959861,2.686862704714758,2.9427543612523785,3.198645917749687,3.454537712147628,3.710429045378837,3.966320962133984,4.222212776199361,4.478104424436282,4.7339956473344795,4.9898878329880825,5.245779479707872,5.501671171908831,5.757562978546176,6.013453847997381,-5.77466736572271,-5.528936733657604,-5.2832061451792445,-5.037475789674371,-4.791745834749798,-4.546014290396568,-4.300283899468598,-3.172180808982949,-2.811043482727041,-2.4886569516087516,-2.3022255763476727,-2.157574138230083,-2.009354162231617,-1.8574399955443206,-1.7017059854610515,-1.5420013487130761,-1.378150171419665,-1.2100268008736765,-1.0374050621216044,-0.8601593024059012,-0.8600568220017214,-0.6143263670446419,-0.36859579395562614,-0.12286524783498698,0.12286525686776284,0.36859579395562925,0.6143263219293231,0.8600568220017247,1.1057874032521298,1.3515179036756715,1.5972483443495156,1.8429789071506324,2.0887093767937412,2.3344398346164157,2.5801708390165135,2.8259009369078423,3.0716314070778807,3.3173620135871973,3.563092516997951,3.808822906122457,4.054553982253288,4.3002838994685995,4.546014290396572,4.791745173816243,5.037475444434146,5.283206145179249,5.528937107598726,5.7746669778618145,-5.554119204298892,-5.317773550155756,-5.081428156067966,-4.845082720935488,-4.608736986220151,-4.372391760419393,-4.136046341844046,-3.239847877839866,-2.867559721342306,-2.535944318667795,-2.3226760211781765,-2.1769501052184963,-2.0276243889962093,-1.8745542210627217,-1.717588818199709,-1.5565522665768456,-1.3913440439477687,-1.2217379754597864,-1.0476084083049413,-0.8687291676305426,-0.8272093250237265,-0.5908637728379752,-0.354518218043543,-0.11817275921098791,0.11817275016196782,0.35451824518084474,0.5908637276416656,0.8272093250237286,1.0635547483755128,1.2999001419447427,1.5362458437228168,1.7725914069621669,2.00893645132521,2.2452820432975966,2.4816279253706015,2.7179734552793557,2.9543187941432243,3.190664303119431,3.4270100135284958,3.6633556836298156,3.8997009314030193,4.1360463418440485,4.372391760419396,4.608736986220154,4.8450827209354905,5.081428156067969,5.317773175645516,5.554119204298894,-5.349799172030123,-5.122147513316351,-4.894496817711802,-4.666845844407845,-4.439194851747535,-4.211544114651858,-3.98389247455453,-3.3104758137354504,-2.9263788583074293,-2.5850670796753845,-2.3444877404611577,-2.1966527750523115,-2.046221318707015,-1.8919700191673732,-1.7337480931142448,-1.571404757278898,-1.4047814127845646,-1.2337004621642467,-1.05798767517389,-0.8774498231304244,-0.7967785118844717,-0.5691275377255153,-0.3414765387797093,-0.11382550161195315,0.11382550161195559,0.34147653877971085,0.5691275377255178,0.7967785751820622,1.0244295901359726,1.252080695131187,1.4797315915769456,1.7073826474076044,1.9350337767494743,2.1626846826371127,2.3903358755651607,2.6179866189696823,2.845637578886253,3.073288801838464,3.3009396041807046,3.5285904319312493,3.756241473615565,3.9838924745545334,4.211543481993496,4.439194520337538,4.666845498194576,4.8944964569779765,5.1221471383489385,5.349798783119454,-5.159977575793208,-4.940403681336995,-4.720830063247739,-4.501256389180119,-4.281683013314295,-4.062109953640073,-3.8425361199467485,-3.3842377670117694,-2.9876567287084854,-2.636129124856924,-2.368319907481629,-2.2167324089555214,-2.065170082076846,-1.9096873899590865,-1.7502089408670622,-1.5865085599984874,-1.4184857250565934,-1.245889130627095,-1.0685931240028501,-0.886371530230355,-0.7685072476086109,-0.5489336896926041,-0.32936025106404787,-0.10978675543386207,0.10978675543386462,0.3293602510640505,0.5489337350030407,0.7685072476086134,0.9880806739541906,1.2076541230898061,1.427227770057777,1.6468012541981278,1.866374772606159,2.0859481550354775,2.3055216961766423,2.5250951404682667,2.744668678396435,2.964242391761373,3.1838158795658247,3.403388844571262,3.6229628062584385,3.8425358186757155,4.062109953640077,4.281683345040501,4.501256389180122,4.7208300632477425,4.940403306025602,5.159977575793213,-4.983164557251827,-4.7711147969630066,-4.559065424196682,-4.347016189498644,-4.1349668382098255,-3.9229168712597624,-3.7108674915322952,-3.4988178270320196,-3.051566482736324,-2.6892516594417812,-2.3944088001220916,-2.2371890070793476,-2.0844455487961424,-1.9277990402274106,-1.7669964923221908,-1.601939066470797,-1.4324335339901597,-1.2583291116619542,-1.0793996244318602,-0.895469158620775,-0.7421735627716134,-0.5301239416153712,-0.31807432440846245,-0.10602478890160996,0.10602478890161249,0.3180743244084656,0.5301238962721747,0.7421734993599065,0.9542230385035695,1.166272468522572,1.378322030395779,1.5903717692298966,1.8024212671240605,2.0144707220061537,2.2265204104194978,2.438570013678847,2.6506193858678153,2.8626690957505905,3.0747185999863906,3.2867679260960365,3.4988181128627898,3.710867190064722,3.9229165544209064,4.134966174334803,4.347015842741229,4.559065424196684,4.771114421421766,4.983164557251829,-4.818067779047017,-4.613043519064792,-4.4080193918449275,-4.202995241906967,-3.997970888766973,-3.7929471549748284,-3.5879229823702166,-3.3828985090959147,-3.1199112850556827,-2.7445385739073944,-2.423877249855867,-2.258022569625415,-2.1041231106000855,-1.9462027643413389,-1.784085616968448,-1.6176460158750807,-1.4466829166189181,-1.271020405369636,-1.0904323072745417,-0.904869566915603,-0.7175845266569207,-0.5125604057248645,-0.30753624799805546,-0.10251208092710555,0.10251208092710845,0.30753624799805823,0.5125604057248668,0.7175845900915315,0.9226086866152469,1.12763278375435,1.3326572238194605,1.5376810746788985,1.7427052638308271,1.9477295379747996,2.1527537856644283,2.35777773550258,2.5628019729854605,2.767826348232349,2.9728503532387838,3.1778743207607025,3.3828985090959174,3.58792268080423,3.7929474719159195,3.997970888766976,4.20299524190697,4.408019391844929,4.613043519064796,4.818067779047022,-4.663559998714341,-4.465110809551178,-4.266661720409376,-4.06821226358062,-3.8697623228863987,-3.6713137225881987,-3.4728637961039555,-3.2744148002144904,-3.0759654765832454,-2.8021630182429877,-2.4604104698663933,-2.2792582273065345,-2.1241525066175235,-1.964975637672728,-1.801526576181046,-1.633679669435336,-1.4614964863360107,-1.2899210406309747,-1.0914714237717147,-0.8930222356949202,-0.6945727980165376,-0.49612348959687813,-0.29767408688571156,-0.09922469133374401,0.09922468225195868,0.2976740868857138,0.49612348959688113,0.6945727980165397,0.8930221542537148,1.0914715231322178,1.2899210406309767,1.4883702396358838,1.6868195682456506,1.885269184266984,2.083718446186692,2.282167535105167,2.480617207708259,2.6790665502198374,2.8775158128999276,3.0759654765832476,3.274414800214493,3.4728640976699485,3.671313405647113,3.86976265492972,4.068211916714066,4.2666613590037406,4.465110809551181,4.6635599987143435,-4.518654036969787,-4.326371066795643,-4.134087548572314,-3.9418044858589747,-3.7495213305394444,-3.557238254094514,-3.364955154051225,-3.1726720600110303,-2.980388619365416,-2.788105532270601,-2.510043226660383,-2.3008708497123345,-2.144583998072453,-1.9846874944440505,-1.826689838988093,-1.6344067159240145,-1.4421236471241723,-1.2498403145525063,-1.0575573311793312,-0.8652741119137729,-0.672991070849448,-0.48070787984610613,-0.2884246967296041,-0.0961415838349845,0.09614157475649099,0.28842472395522856,0.48070787984610874,0.6729911342611604,0.8652740305018809,1.057557331179334,1.2498403145525088,1.4421236471241743,1.6344067159240172,1.8266896692432788,2.018973212929299,2.211256126315928,2.4035391664546086,2.5958223933498976,2.7881055322706043,2.980388619365419,3.172671774180266,3.3649551540512275,3.5572382540945178,3.749521330539448,3.941804485858978,4.1340875485723165,4.326370691254404,4.518653647472217,-4.382481800488262,-4.195992292695143,-4.009504115076278,-3.823015957848768,-3.6365272935696047,-3.450038944581472,-3.263549526732035,-3.0770614613603042,-2.8905727765216382,-2.704084137436375,-2.517595821647275,-2.331107182872089,-2.1446186423970945,-1.9581298649197691,-1.7716414394373265,-1.5851528213356567,-1.3986644974108096,-1.2121757118031062,-1.025687335218933,-0.8391986523317158,-0.652709962554491,-0.4662214404738337,-0.27973287184757323,-0.09324428749589825,0.09324429656782257,0.2797328718475759,0.46622144047383607,0.6527100259204796,0.8391986523317182,1.0256871367115175,1.212175828851747,1.398664227970194,1.5851528213356592,1.7716412698115585,1.9581298649197718,2.1446186423970968,2.331107182872093,2.5175955843954108,2.7040841374363787,2.8905727765216422,3.0770617470026393,3.263549526732038,3.450038627946782,3.636526961843403,3.8230156113093186,4.009503754007018,4.195992292695146,4.382481800488265,-4.254275928162928,-4.0732429125250835,-3.892210142207259,-3.7111774249137808,-3.530144183237903,-3.3491108719342315,-3.168077609211833,-2.98704515249113,-2.8060118020279097,-2.6249789427562487,-2.443945726627261,-2.2629126416585876,-2.081879908495576,-1.900846638551035,-1.7198137087961385,-1.5387807618259153,-1.3577477009175172,-1.1767146200267031,-0.9956816137616986,-0.8146485942089304,-0.6336156241903348,-0.4525825521343034,-0.2715495843313601,-0.09051650933718958,0.09051650933719246,0.2715495571549155,0.4525825521343057,0.6336155608927496,0.8146485942089328,0.9956816137617011,1.1767147369503481,1.3577477009175203,1.5387807618259177,1.7198137087961411,1.9008468251835966,2.081879704865103,2.262912862086065,2.4439457266272644,2.624978942756252,2.806011532540345,2.987044867130754,3.168077609211835,3.3491108719342346,3.5301441832379066,3.7111770787005134,3.8922097814734338,4.073242912525086,4.25427592816293,-4.133358826423254,-3.9574714549040872,-3.7815838836660327,-3.6056959076715613,-3.429808598759042,-3.2539209215792044,-3.0780332519901434,-2.9021456936756804,-2.7262579142661467,-2.55037032847987,-2.374482745978502,-2.198595028585825,-2.022707737030684,-1.8468200289197771,-1.6709322797922397,-1.4950447200787333,-1.3191572054597613,-1.1432695312892798,-0.9673819240659471,-0.7914943587946268,-0.6156066478611408,-0.43971907919988173,-0.2638313917358227,-0.08794380049769424,0.08794380049769679,0.26383141887312356,0.4397190791998845,0.6156067110678763,0.7914943587946297,0.9673819240659498,1.1432696480468836,1.3191570710727742,1.4950445682017948,1.670932279792243,1.8468200289197796,2.0227075336804288,2.1985952487124547,2.3744827459785043,2.550370328479872,2.7262579142661503,2.902145693675683,3.0780332519901457,3.2539206056559973,3.4298085987590436,3.605695907671563,3.7815835233780053,3.9574707058836047,4.133358826423256,-4.0191251640321575,-3.848098318559401,-3.6770715984722084,-3.5060450268063095,-3.3350188580331896,-3.16399136874033,-2.9929653777148086,-2.8219392486978485,-2.6509120363500247,-2.4798859571683987,-2.30885911499338,-2.1378324943325677,-1.9668058457278734,-1.795779237535938,-1.6247526345805148,-1.453726116372285,-1.2826994364188344,-1.111672694657029,-0.9406462751471465,-0.7696196852812195,-0.5985930100904047,-0.42756648220766436,-0.25653990088760315,-0.08551329613641678,0.08551329613641923,0.2565399008876057,0.42756648220766713,0.5985930731841191,0.7696196852812223,0.9406462751471492,1.1116728112080736,1.282699436418837,1.453725964761214,1.6247524656638013,1.7957792375359405,1.966806048729484,2.137832494332571,2.308859114993382,2.479885451957367,2.650911767664973,2.8219389641783494,2.9929653777148113,3.163991684158268,3.335018858033192,3.506045026806312,3.6770715984722107,3.8480983185594027,4.01912516403216,-3.9110353963668976,-3.7446083999696747,-3.5781811870903417,-3.411754405856874,-3.2453275115439313,-3.0789000048994164,-2.912473593390591,-2.746046301976047,-2.5796190698978263,-2.4131917810763355,-2.246764994029054,-2.08033822074963,-1.913910906590649,-1.7474840280593278,-1.581056976072506,-1.414630040839472,-1.2482028316728648,-1.0817757109047799,-0.915348785381783,-0.7489216762958635,-0.5824946506852565,-0.41606757179471887,-0.24964056130141443,-0.08321352136015114,0.08321353037354118,0.24964053427091148,0.4160676168134291,0.5824946506852592,0.748921757128052,0.9153487853817858,1.081775827209394,1.2482026978047025,1.4146300408394745,1.581056807507001,1.7474840280593305,1.9139109065906517,2.080338001444029,2.2467652298438683,2.4131917810763377,2.5796193380518404,2.74604630197605,2.91247329387129,3.0789003197142115,3.245327181701512,3.4117540612608033,3.578181187090344,3.744608773231266,3.9110353963668993,-3.8086071287132235,-3.64653865929696,-3.484470234866708,-3.322402008903642,-3.16033367597236,-2.998265246423299,-2.8361967337799108,-2.6741287679517303,-2.5120603287882544,-2.349991752292624,-2.187923706762434,-2.0258549010663693,-1.8637864301675884,-1.7017181919454711,-1.53964965154138,-1.3775813001302195,-1.2155129976727126,-1.053444625191016,-0.8913762138763487,-0.7293077919744172,-0.5672394496013493,-0.4051710151835588,-0.24310261023233126,-0.0810341919671611,0.08103420095809266,0.24310261023233426,0.40517101518356125,0.5672393867986798,0.7293077919744202,0.8913762138763515,1.0534446251910186,1.2155129976727155,1.377581300130222,1.5396496515413824,1.701718191945474,1.8637864301675915,2.025854901066372,2.18792347149947,2.3499917522926257,2.5120603287882575,2.6741284846338136,2.8361967337799125,2.9982652464233017,3.1603336759723635,3.3224020089036443,3.484470234866711,3.6465386592969633,3.8086071287132257,-3.7114078619479516,-3.5534756176849966,-3.395543251769987,-3.237611144190456,-3.079678849320061,-2.9217465679569528,-2.7638141639927443,-2.6058821349152614,-2.447949620023368,-2.2900175724281104,-2.1320852300792312,-1.9741530671619987,-1.8162208210709117,-1.6582885123000923,-1.500356376564524,-1.342424024168551,-1.184491831187065,-1.0265597480881845,-0.8686273137818156,-0.7106950784015802,-0.5527628783816152,-0.3948305918446038,-0.23689838075969538,-0.0789661190853912,0.07896611908539408,0.23689838075969827,0.39483059184460567,0.5527628783816182,0.7106950784015833,0.8686273137818179,1.026559632392876,1.1844918311870678,1.3424240241685534,1.5003563765645267,1.658288512300095,1.8162208210709143,1.9741530671620011,2.132085230079234,2.2900175724281135,2.4479496200233704,2.6058821349152645,2.7638141639927474,2.921746567956955,3.0796788493200626,3.2376104581878016,3.3955432517699897,3.553475617684999,3.7114078619479542,-3.6190453027729137,-3.46504377567676,-3.3110419667900057,-3.1570397775128187,-3.003037676211021,-2.8490359959272706,-2.695034098780947,-2.5410320608039307,-2.3870302867975637,-2.233028448014785,-2.079026192025691,-1.9250243013129942,-1.7710223244196515,-1.6170204987315127,-1.463018516078034,-1.3090165312888253,-1.1550145807321912,-1.0010126398712342,-0.8470106674815956,-0.6930087172880124,-0.5390068065870783,-0.38500488004684197,-0.2310028986170385,-0.07700097553109897,0.07700097553110163,0.23100289861704137,0.38500488004684486,0.5390068065870808,0.693008717288015,0.8470106674815976,1.0010126398712367,1.1550145807321937,1.3090165312888278,1.4630185160780362,1.617020498731516,1.7710223244196546,1.9250243013129964,2.079026192025694,2.2330284480147875,2.387030286797567,2.541032060803934,2.6950340987809493,2.8490359959272737,3.003037676211025,3.157039777512822,3.311041966790009,3.465043775676763,3.6190456871950083,-3.531169514009076,-3.3809065864019825,-3.2306441216895143,-3.0803817758037506,-2.9301191382540535,-2.7798567390030273,-2.6295944017122794,-2.4793317216653463,-2.329069239825423,-2.178806482015857,-2.0285443802818506,-1.8782816046104784,-1.7280189601808589,-1.577756482375193,-1.4274940416257031,-1.2772314368099924,-1.1269688722809403,-0.9767064193094284,-0.8264439686205476,-0.6761813565631505,-0.5259188548961691,-0.375656301490519,-0.22539379237369617,-0.07513125746906968,0.07513125746907257,0.22539379237369905,0.3756563014905214,0.5259188548961715,0.6761813565631534,0.8264439686205504,0.9767064193094309,1.1269688722809428,1.2772314368099948,1.4274940416257056,1.5777566659099032,1.7280189601808615,1.8782816046104807,2.0285441471117056,2.1788067313156905,2.329069239825426,2.4793317216653485,2.629594401712282,2.7798567390030304,2.9301188118840247,3.080381775803752,3.2306441216895174,3.380906955881639,3.531169514009079,-3.447459188468672,-3.3007587764272355,-3.15405823047708,-3.0073581170382755,-2.860657489489242,-2.7139570441135255,-2.56725674071384,-2.4205565578760586,-2.2738559987967966,-2.1271555125519592,-1.9804553338750568,-1.833754904275227,-1.6870543728437695,-1.5403540281494352,-1.393653743304239,-1.2469533061947855,-1.1002529003563424,-0.9535525747766138,-0.8068521551505179,-0.6601517791289804,-0.5134513591833882,-0.36675098356239344,-0.2200505935483632,-0.0733501894054005,0.0733501938413379,0.2200505802451671,0.36675098356239655,0.5134513901706377,0.6601518189149036,0.8068521551505212,0.9535525747766164,1.1002529003563446,1.2469533806831028,1.3936535773047858,1.5403540281494381,1.6870545723886272,1.8337549042752306,1.980455101541672,2.1271557609652465,2.273855998796799,2.420556557876061,2.5672567407138422,2.713957044113528,2.860657489489244,3.007358117038279,3.1540578762616054,3.3007591447077242,3.447459188468674,-3.367625925140125,-3.2243230662574693,-3.081019707120088,-2.937716599717802,-2.7944129610273407,-2.6511099249812746,-2.50780662391416,-2.364503475075729,-2.2212000675399994,-2.0778971498865166,-1.934593775126161,-1.791290331148679,-1.647987262804487,-1.5046841220381357,-1.3613805938725334,-1.2180774824955176,-1.0747743246598442,-0.9314711036802945,-0.7881677671949263,-0.644864597686877,-0.5015613500562024,-0.3582580984258712,-0.21495484926743602,-0.07165161860491631,0.07165162302254036,0.2149548625157549,0.3582580984258741,0.5015613191963586,0.6448645976868796,0.7881678638859377,0.9314710466608405,1.0747743246598473,1.2180774824955205,1.3613806765399032,1.5046839399052931,1.6479872628044894,1.7912904387454804,1.9345936594107869,2.077897149886519,2.2212003308013,2.364503475075732,2.5078066239141634,2.6511099249812773,2.7944132851096484,2.937716261066635,3.0810197071200904,3.2243226992719474,3.367626305883189,-3.291406530701896,-3.1513468327326803,-3.011286950270141,-2.871227055981464,-2.731167173088378,-2.5911069334627146,-2.451047614545634,-2.3109874642992336,-2.170927877026545,-2.030868043675307,-1.890807893839727,-1.750748257403278,-1.6106881854766957,-1.470628606942877,-1.3305685740009052,-1.1905088128259493,-1.0504490136493936,-0.9103891315024171,-0.7703291422444336,-0.630269375309755,-0.4902094959041057,-0.3501496627624745,-0.2100897741051564,-0.07002993072002406,0.0700299307200265,0.21008978729477956,0.3501496627624765,0.4902094651805209,0.6302693358614413,0.7703291903777727,0.9103891882726522,1.0504489482985722,1.1905086650915413,1.3305686563126853,1.4706285162655992,1.6106883833903245,1.7507482574032807,1.8908080090720663,2.0308679204587716,2.170927877026547,2.310987464299237,2.451047468052419,2.5911072414872067,2.7311668502780466,2.8712267186435887,3.0112869502701436,3.1513464671347338,3.2914069100243726,-3.218561035905769,-3.0816012834596167,-2.9446409112760734,-2.807681103465835,-2.670720960326582,-2.53376102863745,-2.396800985762935,-2.2598408403258796,-2.1228807622042236,-1.9859204534880595,-1.848960693824274,-1.7120007785369085,-1.5750406027852222,-1.4380804236375455,-1.3011204888926498,-1.1641604322478962,-1.0272004282256824,-0.8902402631096686,-0.7532803011497999,-0.6163201744500164,-0.4793601538704324,-0.34240008785203546,-0.2054400857609746,-0.06848002605819281,0.06848002605819548,0.20544007263370379,0.3424001315801679,0.47936015387043507,0.6163201744500193,0.7532803011498026,0.8902403196151287,1.0272003631782398,1.1641605057739992,1.3011204888926526,1.4380803333738164,1.5750406027852242,1.7120006718744754,1.8489606938242762,1.985920698832699,2.1228807622042263,2.259840702075824,2.3968006940325157,2.533760875278249,2.6707206388694544,2.8076809354955827,2.944640911276076,3.08160128345962,3.218561413716027,-3.1488700942339807,-3.0148754738592753,-2.8808812643096218,-2.7468867926744718,-2.61289200292755,-2.478897379165489,-2.3449032724045873,-2.2109087049752305,-2.076914478133126,-1.9429196825919341,-1.8089254165627877,-1.674930900395273,-1.5409362612725594,-1.4069419974415562,-1.2729475093479463,-1.1389529043993774,-1.0049586610543992,-0.8709640318186984,-0.7369696180305323,-0.6029751347633394,-0.4689806411347852,-0.33498614281836137,-0.20099170702932478,-0.06699723299083615,0.0669972329908386,0.20099168090643804,0.33498616457293484,0.46898064113478766,0.6029751347633414,0.7369696180305354,0.8709640318187011,1.0049585316003262,1.1389529775652034,1.2729474278131563,1.4069419974415585,1.540936359307866,1.6749310065490248,1.8089253023865677,1.9429196825919368,2.0769143482217443,2.210908704975233,2.344903417605817,2.478897531834143,2.6128920029275524,2.746886792674475,2.8808810899889234,3.0148756551385048,3.148869718024061,-3.0821329175259913,-2.9509783289983513,-2.8198239761592574,-2.6886691377240157,-2.5575146721317874,-2.426360138232637,-2.295205694756242,-2.1640509030023027,-2.032896207883791,-1.9017416396867655,-1.7705869428561174,-1.6394326478993688,-1.5082778698085448,-1.3771232657849166,-1.2459687670916246,-1.114814150781244,-0.9836594702996504,-0.8525048877811239,-0.7213503071904646,-0.5901956931954044,-0.45904108681962663,-0.32788649648325063,-0.1967319118181905,-0.06557729964317027,0.06557730397537243,0.1967318988258855,0.3278864964832533,0.4590410868196291,0.5901957320570985,0.721350402030301,0.8525048318490149,0.9836594702996537,1.1148141507812466,1.245968767091627,1.3771232657849193,1.5082779673463254,1.6394325422802791,1.770587170067777,1.9017418826717176,2.0328962078837938,2.1640507660568202,2.295205550253365,2.4263601382326394,2.5575145128716374,2.688669137724018,2.8198241496791154,2.950978328998354,3.0821329175259935,-3.0181661186143227,-2.889733889239612,-2.7613011139649117,-2.6328685748940375,-2.5044358472963753,-2.3760032393227126,-2.247570658527568,-2.11913786725842,-1.990705458083351,-1.862272836341066,-1.7338400530686118,-1.6054076542381814,-1.4769749595504686,-1.3485424817191536,-1.220109795395639,-1.0916771763629185,-0.9632445310911386,-0.834811915309184,-0.7063793173032582,-0.577946699775965,-0.44951412443758887,-0.3210815001578602,-0.19264889212294056,-0.06421630199155581,0.06421629768347259,0.19264891796302153,0.3210814786385032,0.4495141244375913,0.5779467384227599,0.7063793173032609,0.8348120265592138,0.963244531091141,1.0916771763629207,1.2201097953956408,1.348542392831498,1.476974959550472,1.6054074441186272,1.733840279086722,1.8622727154813212,1.9907054580833545,2.1191381397495666,2.2475705147557576,2.376002936959329,2.504435847296378,2.6328684092549635,2.761301113964914,2.8897335300493623,3.018166491373908,-2.9568006595794745,-2.8309792992252403,-2.7051580149874437,-2.579336761995717,-2.4535153655509734,-2.3276941854340674,-2.201872737072528,-2.0760518193967163,-1.9502300150449663,-1.8244088955729203,-1.6985878060618231,-1.5727663074038174,-1.4469450437418492,-1.3211237744117597,-1.1953025109425597,-1.0694811506328457,-0.9436598059375203,-0.817838426757717,-0.6920171794379171,-0.5661958609314459,-0.44037455213011345,-0.31455326872036693,-0.18873197613615522,-0.06291065602280321,0.06291065602280588,0.1887319632913389,0.31455326872036915,0.44037455213011567,0.5661958609314484,0.6920171325514692,0.8178384267577199,0.9436598059375232,1.069481150632848,1.1953024307224145,1.3211236860241402,1.446944947266526,1.5727664118809621,1.6985875812871982,1.824408895572922,1.9502300150449692,2.0760515483646005,2.20187273707253,2.3276941854340705,2.4535155232006556,2.5793367619957195,2.7051580149874463,2.8309792992252434,2.956800659579477,-2.8978806710616576,-2.774566354708681,-2.6512527030903765,-2.527938514574057,-2.4046245234313206,-2.281310343650788,-2.1579960182286695,-2.0346820905222227,-1.9113679633003782,-1.7880539023036677,-1.6647399310344069,-1.5414260187620825,-1.418111733281795,-1.2947975706845,-1.1714837322790108,-1.04816963659909,-0.9248555926089983,-0.8015415500740231,-0.6782274241684152,-0.5549132638749747,-0.4315992615156987,-0.30828513436719795,-0.1849711064716999,-0.061657030034634186,0.06165703429160185,0.18497110647170256,0.30828515563170056,0.43159926151570116,0.5549132638749772,0.6782273775641285,0.8015414401265517,0.9248555293169889,1.0481694934953243,1.1714837322790133,1.2947977464222118,1.4181118291947103,1.5414259148895515,1.6647398192923701,1.7880540218197825,1.911368090490196,2.0346822252808154,2.1579960182286717,2.281310044520629,2.4046245234313233,2.5279383506671413,2.651252361297738,2.774566710231863,2.89788067106166,-2.8412628041338293,-2.7203579966298763,-2.599453402024217,-2.478548578886052,-2.3576436411097297,-2.236738880181809,-2.1158343205871146,-1.9949292644989416,-1.8740245399473785,-1.7531198568983863,-1.6322147958349087,-1.5113100327985511,-1.3904053649484067,-1.2695004512237669,-1.1485956270657398,-1.027690849464562,-0.9067861108075661,-0.7858813212941405,-0.6649764677153618,-0.5440716651450841,-0.42316683438643743,-0.3022620428829885,-0.18135722112389585,-0.0604524025568125,0.06045240678689545,0.18135722112389852,0.30226202175253647,0.42316686394123115,0.5440716651450872,0.6649764677153636,0.7858812666630579,0.9067861108075683,1.027690849464565,1.1485957063223988,1.2695003638912368,1.390405364948409,1.5113101360458612,1.6322147958349111,1.7531198568983892,1.8740246663904963,1.9949291305241248,2.1158340377886935,2.2367388801818118,2.3576437970211903,2.4785484158931026,2.5994534020242197,2.7203579966298785,2.841262987642389,-2.786815370634203,-2.6682276802568636,-2.549639294932512,-2.431051868043741,-2.312463696210723,-2.1938759183574437,-2.075287849092081,-1.9567000858942236,-1.8381123289930938,-1.7195243422292272,-1.600936416579215,-1.4823485088102393,-1.3637606429800044,-1.2451728157051074,-1.1265848608246194,-1.0079970382606755,-0.889409085860116,-0.7708212610390222,-0.6522333512417489,-0.5336455130677003,-0.4150575570296806,-0.2964697113597641,-0.1778818226687311,-0.05929394456943671,0.05929394036704849,0.1778818352719922,0.2964696903673678,0.4150575570296833,0.5336455130677029,0.6522333052293772,0.7708212067609168,0.8894090233655494,1.0079969676058949,1.1265849395766445,1.2451728157051098,1.3637606429800069,1.4823485088102422,1.6009363061925799,1.7195242241509054,1.8381120776469684,1.9567000858942267,2.0752878490920827,2.1938757705245533,2.3124636962107252,2.4310513818950787,2.5496394639144913,2.6682275044628665,2.7868153706342054,-2.734415288739548,-2.6180568011747516,-2.5016988652623873,-2.3853407511299674,-2.268982624135991,-2.1526245130325683,-2.0362665009211764,-1.9199084688360313,-1.8035504197187493,-1.687192236302512,-1.5708341791172422,-1.4544760700630859,-1.3381180151081054,-1.2217598898341473,-1.1054018348887529,-0.9890438020162984,-0.8726855804895055,-0.7563275673056458,-0.6399695238568239,-0.523611346431307,-0.4072532807566116,-0.2908952101228519,-0.17453712398732746,-0.058179034559829645,0.05817903455983231,0.1745371114692884,0.2908952101228546,0.4072532807566147,0.5236113464313092,0.6399694781529122,0.7563275673056482,0.8726855804895077,0.9890438722034136,1.1054016784216292,1.22175988983415,1.3381179209919842,1.4544760700630883,1.5708340694378604,1.687192118974605,1.8035502948375073,1.9199083365010456,2.036266500921179,2.1526245130325714,2.268982470075948,2.38534075112997,2.5016986972814568,2.6180569759395462,2.7344151073112997,-2.683949422870836,-2.569738602071528,-2.455528089980781,-2.341317206324379,-2.2271067683520487,-2.112896170630835,-1.9986856626808032,-1.8844748638959523,-1.770264312648214,-1.6560537210335717,-1.5418433108844407,-1.4276325618716634,-1.3134218897224152,-1.1992113051931277,-1.0850007912977961,-0.9707901140524111,-0.8565794487563192,-0.7423688624236671,-0.6281583057442082,-0.513947722899859,-0.39973713616890016,-0.28552652302602377,-0.17131589951394055,-0.05710530112211343,0.05710530112211565,0.17131588708316903,0.28552652302602644,0.39973713616890283,0.5139477228998617,0.6281583057442104,0.7423688624236697,0.8565794487563214,0.970790044344435,1.0850007912977984,1.1992113908230857,1.3134217962375392,1.4276326631331189,1.5418432019301158,1.6560537210335737,1.7702640645097567,1.8844748638959552,1.9986856626808056,2.1128961706308376,2.2271067683520505,2.3413172063243826,2.4555280899807834,2.56973860207153,2.6839492425266664],\"y\":[-20.24487268077562,-20.244875972047844,-20.24487332030207,-20.244873939260206,-20.244875434029698,-20.244872614770216,-20.24487705792248,-20.244871321367633,-20.244871714469728,-20.24487641925243,-20.244875956156314,-20.244871569970144,-20.244872631142634,-20.244872471195166,-20.244876030202036,-20.24487249925218,-20.24487396406135,-20.244870959011887,-20.244875857241894,-20.24487194884467,-20.244872484428186,-20.244875826263772,-20.24487169303194,-20.244872395014557,-20.244872395014553,-20.244871693031936,-0.8132536348019641,-0.7300602306053486,-0.6797655780942107,-0.6463454960853552,-0.6239943648265805,-0.6114538458036558,-0.6065699112697512,-0.6094656371144966,-0.6209454531916422,-0.64154748677605,-0.6748765335351385,-0.7280162828951957,-0.8329544094986319,-20.24487171446973,-20.244871321367636,-20.2448725848075,-20.244872614770216,-20.244875434029694,-20.244871003123304,-20.24487332030207,-20.24487161776984,-20.24487556628238,-17.014742935257075,-17.014742230664964,-17.01474250732758,-17.01474142587074,-17.014742098080095,-17.01474200327342,-17.014743105503953,-17.014742075673333,-17.01474343463136,-17.014742471752673,-17.014741350319905,-17.014742128150445,-17.014742544126765,-17.01474206244269,-17.0147421066319,-17.014743308115058,-17.014741205507335,-17.014742782744847,-17.014742810719206,-17.014741850548507,-17.014740428807077,-17.014742143274788,-17.01474173891576,-17.014741677124007,-17.014741677124007,-17.01474173891576,-0.6921093548396724,-0.6122475520010484,-0.5641684632963415,-0.5324566359883287,-0.5111727427712571,-0.4997835294641737,-0.49558975404653854,-0.4994567148381741,-0.5113172827181234,-0.5329042845878607,-0.5669035486881642,-0.6227112696637703,-0.740740197207287,-17.014741984397553,-17.014742075673333,-17.014743105503953,-17.01474343284209,-17.0147420980801,-17.014741425870742,-17.014742507327583,-17.014742230664964,-17.01474293525708,-14.488088291846845,-14.488087961178934,-14.488087647338396,-14.488086032485164,-14.488085560297163,-14.488085845981784,-14.488085163344492,-14.488088929931664,-14.488086359487141,-14.488086702942459,-14.488086128253038,-14.48808598820909,-14.4880860282038,-14.488085961722492,-14.488085648990712,-14.488086700364745,-14.488084060464244,-14.488086190614588,-14.488085129716907,-14.488088171787929,-14.488084906705328,-14.488086204062293,-14.488086812696626,-14.488085598262222,-14.488085598262224,-14.488086812696622,-0.5689960139948425,-0.4924754972764046,-0.4466360353443468,-0.4165797650863232,-0.39673882649030684,-0.3861806054317284,-0.3826339762417066,-0.38740281026614914,-0.3996491212692736,-0.4221184015837983,-0.45734531136724477,-0.5152568696397395,-0.6591610856521011,-14.488086359487141,-14.488086153613976,-14.488086544791969,-14.488085845981786,-14.488085560297165,-14.488086032485164,-14.488086295482573,-14.488086617331481,-14.488086956221453,-12.457665647057986,-12.457666484253327,-12.457664552277707,-12.457666084160092,-12.457666565522196,-12.457666407643039,-12.45766462318367,-12.457665615412253,-12.457664759638929,-12.457667175183978,-12.457665172934377,-12.457665253902077,-12.457665444287912,-12.457664847652007,-12.457666562570267,-12.457666916854556,-12.457666521912117,-12.45766632985858,-12.457664996560453,-12.457665887695578,-12.457666131474145,-12.457666365119358,-12.457666661565133,-12.457665190596563,-12.457666578062788,-12.457665274535458,-0.44382259516978684,-0.37072998610594277,-0.32708924776194714,-0.2987365387629415,-0.28029554189932343,-0.2705826912932714,-0.2679339839289771,-0.27331360816061956,-0.28603516543762614,-0.30916577479764423,-0.3454796188554074,-0.40526346207341724,-12.457665831421938,-12.457666097488666,-12.457665615412253,-12.457665948296288,-12.45766640764304,-12.457665254266857,-12.457666084160092,-12.45766584867415,-12.45766648425333,-12.457665647057986,-10.79036444597994,-10.790364284698882,-10.790364929707518,-10.790365074792987,-10.790365426367492,-10.790363857693347,-10.790364352723046,-10.790364571454491,-10.790364801503443,-10.790364318324526,-10.79036409860642,-10.790365063662085,-10.790363672170415,-10.790365043894898,-10.79036360397196,-10.790365378578574,-10.790365248167923,-10.790364079041744,-10.79036428037848,-10.790363956003844,-10.790364248460154,-10.79036412674183,-10.790364419940671,-10.790363885288272,-10.790363885288272,-10.790364419940673,-0.31651973665042543,-0.24723273980118599,-0.2056222971416752,-0.17888863757135076,-0.1617925989300696,-0.1529084547133147,-0.15128549177228717,-0.15713869672994032,-0.17068576167039323,-0.1939747566561091,-0.23125377350179888,-0.29450427729728634,-10.790364318324528,-10.790364801503447,-10.790363297373274,-10.790364352723046,-10.790362596495909,-10.790365426367494,-10.790365074792987,-10.79036492970752,-10.790364284698882,-10.790364445979941,-9.396764292583425,-9.396763265287484,-9.396764313307015,-9.39676398380235,-9.396763018718442,-9.39676359729138,-9.396762849916719,-9.396764405970686,-9.396763425500374,-9.39676432415251,-9.396763871920012,-9.396763535022304,-9.396762878778851,-9.396763400645664,-9.396763691115154,-9.396764524182995,-9.396763980094768,-9.396763818215028,-9.396762048433558,-9.396763095397045,-9.396764006961192,-9.396764604307915,-9.396763753313026,-9.396763208706114,-9.396763842588289,-9.396763753313026,-0.18710410249998627,-0.12157501153487275,-0.0822209814346477,-0.0568923467630143,-0.04122758999992891,-0.03313882404601173,-0.03248662201818944,-0.038758424191792124,-0.05305694163978433,-0.07662047210587752,-0.11460827450967037,-0.18153466643058214,-9.396763710715696,-9.39676281482577,-9.396764405970686,-9.396763454643494,-9.396764198846256,-9.396763616978763,-9.396763388952163,-9.396763130643867,-9.396763852999047,-9.396764292583429,-8.214583720986267,-8.214583365796063,-8.21458234753192,-8.214582132574876,-8.21458254776549,-8.214582988017048,-8.214583096837664,-8.214583471745087,-8.21458348678279,-8.214583136379577,-8.2145820022118,-8.214583486516913,-8.214582605457046,-8.214583138092225,-8.214582440072553,-8.214582778221187,-8.21458254162076,-8.21458287872365,-8.214581817751975,-8.214583336965331,-8.21458303460604,-8.214582597246192,-8.21458325145824,-8.214582176648769,-8.21458277978075,-8.214582648523088,-0.05548226803816994,0.006276824698006597,0.04334310209314589,0.06725004780285801,0.08153850619780809,0.08876951147584031,0.0885250077463664,0.08186565062406476,0.06686567285822315,0.04255590646859064,0.0034762275785983343,-0.06661188578452265,-8.214582552918735,-8.214582905977878,-8.214583471745089,-8.214581946663161,-8.21458241597821,-8.214581978892406,-8.214582698171723,-8.214582909748916,-8.214582807055674,-8.214583720986269,-7.19909869551016,-7.199098536070233,-7.199099206692623,-7.199098306634066,-7.19909929437322,-7.1990992924281025,-7.199099911942612,-7.199098718678817,-7.199098597064195,-7.199099142846354,-7.19909836091814,-7.199098879569961,-7.1990986376883725,-7.199098766913331,-7.199098681813905,-7.19909897778959,-7.199098710274268,-7.1990983040182055,-7.199099082440149,-7.199098787754096,-7.199099037506588,-7.19909912236937,-7.199098896576359,-7.199098815494102,-7.199098815494104,-7.19909889657636,0.07843906969191682,0.13635621874731796,0.17114430647616125,0.1935718742527276,0.20652704716819956,0.21281078861963734,0.21178771696820878,0.20458832357635987,0.18918976298454337,0.16422688747312442,0.12426540521984408,0.048941050199866165,-7.199099142846353,-7.1990985970641965,-7.199098718678819,-7.1990993669603265,-7.199098208299629,-7.199098755338859,-7.199097770734792,-7.1990992066926225,-7.199098536070235,-7.199098695510159,-6.317381364123723,-6.317381507038674,-6.317381832761878,-6.317381782419661,-6.317381244997235,-6.317381174152101,-6.317381139369035,-6.3173814524086795,-6.317381726397175,-6.317381480530505,-6.317381288271779,-6.317381847644797,-6.31738143839558,-6.317381808859677,-6.317381946403705,-6.317380790666782,-6.317381602867398,-6.317381909651356,-6.3173810330499265,-6.3173817950682585,-6.31738143946271,-6.317381355950559,-6.3173812054317615,-6.317381643819214,-6.317381643819214,-6.317381205431762,0.21464794006886956,0.26876146489032576,0.30123773694786665,0.32201707928575474,0.33376438173667056,0.33897015514767476,0.3373899390072694,0.32944984766085583,0.3139657405308196,0.28850243792784763,0.2478573765361926,0.16545291836044396,-6.317381480530506,-6.317381206751639,-6.31738145240868,-6.317381653796243,-6.317381174152102,-6.317381244997236,-6.317381782419662,-6.317381832761879,-6.317380507988716,-6.317381364123724,-5.544629698541836,-5.544629792376365,-5.544629401046526,-5.544629891445204,-5.544629243568356,-5.544629243543953,-5.54462939315627,-5.544629361710368,-5.544629568527112,-5.544629328584959,-5.5446293814863274,-5.5446290438547186,-5.544629249915856,-5.544629179968377,-5.544629815624116,-5.54462953555837,-5.544629689058644,-5.544628658118214,-5.544629468488742,-5.544629267120206,-5.544629460568528,-5.544629197142306,-5.544629452234599,-5.544629000295327,-5.544629508054303,-5.544628944646689,0.3532713937779941,0.4035499542197079,0.4336639988143022,0.4527033267035957,0.4633608965252981,0.4674859964347056,0.4654133040775814,0.45681354923354417,0.4412555683081481,0.41543068376519565,0.3736809552930301,0.28106696838700906,-5.544629328584959,-5.544629568527112,-5.544629361710367,-5.54462939315627,-5.544629243543953,-5.544629243568357,-5.544629891445206,-5.544629401046528,-5.544629792376366,-5.544629698541836,-4.861819292617159,-4.861819503197711,-4.86181962826153,-4.861819036091678,-4.861818774647061,-4.861818997451875,-4.8618190115639175,-4.861818695755349,-4.8618190529254575,-4.8618191055971804,-4.861819156249554,-4.861819046689609,-4.861818693130017,-4.861819099560824,-4.861819177464156,-4.861819069988609,-4.861819771357699,-4.86181942888184,-4.861819042253076,-4.861819234608427,-4.861819346560182,-4.861818891960661,-4.861819018519008,-4.86181873767741,-4.861818737677409,-4.861819018519008,0.4943238090233133,0.5407480355608925,0.5685262015179653,0.5858061454342717,0.5953762684859687,0.5984517371610314,0.5958552284413902,0.5867012054014359,0.5706477641506132,0.5448409902083565,0.5018644082440946,0.3754205168105218,-4.8618195644725635,-4.861819052925458,-4.861819150178665,-4.861819011563918,-4.861818997451877,-4.861818774647061,-4.861819036091678,-4.861819186714978,-4.861819064480174,-4.8618192926171595,-4.25411189000948,-4.254112091544468,-4.254112002882975,-4.254112032872424,-4.254112078655756,-4.254111156851703,-4.254112069318228,-4.25411228158671,-4.254111493752645,-4.254111773401281,-4.254112111046182,-4.254111434071311,-4.254111705057642,-4.254111979839582,-4.254111902380669,-4.254111346339112,-4.254111794833372,-4.254112032599053,-4.25411168376093,-4.254111271959763,-4.254111389141836,-4.254111848244836,-4.254111708434732,-4.2541119477955505,-4.2541119477955505,-4.254111708434733,0.6358486296016778,0.6804707889777797,0.7058576731853164,0.721399888512237,0.7298512246481301,0.7319320455989086,0.7287821921964761,0.7192130984224565,0.7027886637937589,0.6766883809422554,0.63329786742201,-4.254111682470714,-4.254111773401281,-4.254111918367642,-4.254111859110342,-4.2541120693182295,-4.254111574760274,-4.254112078655757,-4.2541116198831945,-4.254111592471692,-4.2541112760210815,-4.254111890009481,-3.709763087018531,-3.709763586439464,-3.7097633909216428,-3.7097629455809495,-3.7097629762297233,-3.709763396466126,-3.7097629546319832,-3.709762775784926,-3.7097629597217883,-3.7097634050510417,-3.709763077231463,-2.3133723010149874,-2.313357816556968,-2.3133560128570534,-2.313354209157139,-2.313352405457225,-3.709763504950268,-3.7097634427308113,-3.7097630362755702,-3.7097630970946702,-3.709763634276348,-3.709763064999523,-3.7097635392853108,-3.709762810162181,-3.7097632182681464,-3.709763131320546,-3.709763064999522,-3.709763227015396,-3.7097635037951875,0.8533118687639304,0.8644828806429624,0.866642009027221,0.8628965945198175,0.8526162584965888,0.8326790457352897,-3.7097631466228607,-3.709762836187036,-3.7097630772314627,-3.7097626169813087,-3.709762959721788,-3.7097627757849265,-3.7097629546319832,-3.7097626246635187,-3.7097629762297237,-3.70976294558095,-3.7097630119934593,-3.7097632099749687,-3.709763087018533,-3.219354767308422,-3.219354119744099,-3.2193543549326713,-3.2193541678990436,-3.219354210205311,-3.219354727293061,-2.007548499840887,-2.007542393519389,-2.007536287197891,-2.007530180876392,-2.0075367553129975,-2.007539385953844,-2.0075332796323457,-2.0075271733108457,-2.007521066989348,-2.0075149606678493,-2.0075088543463515,-2.007502748024853,-3.2193547775628133,-3.2193542151804495,-3.219354155480966,-3.2193540822091915,-3.2193542395081174,-3.219354156928159,-3.2193541569281594,-3.2193542395081174,-3.2193540822091906,-3.2193541554809664,-3.219354587927996,-3.2193544054592107,-3.2193544893363937,-3.219354194347874,-3.219354288332017,-3.2193543163244405,-3.219354044568939,-3.2193541435294017,-3.2193543004782748,-3.2193542752301405,-3.219354207309006,-3.2193541935949286,-3.2193542335573824,-3.2193545313513683,-3.219354373742574,-3.2193542102053114,-3.219354167899045,-3.219354354932672,-3.219354119744099,-3.219354082268779,-2.7752471600211717,-2.77524709300241,-2.7752471232891804,-2.7752472739631946,-2.775247130551821,-2.775247156021658,-1.7845788867323515,-1.7326785798036295,-1.7305856207311736,-1.7305867999212938,-1.7305792421490704,-1.7305677405810873,-1.7305601828088626,-1.730561361998985,-1.7305625411891055,-1.7305549834168812,-1.7305561626070027,-1.730548604834779,-1.7366520910703513,-1.7526107181891526,-2.775247331817905,-2.775247410986422,-2.775246962853857,-2.77524716661047,-2.7752475062193387,-2.7752471325986745,-2.775247410986422,-2.775247162370234,-2.7752472345175874,-2.775246925357308,-2.775247178161872,-2.7752471754980483,-2.775247013617667,-2.775246988759325,-2.7752470563716036,-2.775246962145462,-2.775247030108163,-2.775246953551901,-2.775247400446742,-2.77524700745888,-2.7752469240073516,-2.7752471496017157,-2.775247156021659,-2.7752468115662587,-2.7752469569365696,-2.7752471232891804,-2.775246780068159,-2.7752471600211726,-2.3711796250002446,-2.37118007327826,-2.3711796313305973,-2.3711796418119553,-2.3711796491608026,-2.371179684115278,-1.629981307972108,-1.5378211830007826,-1.4842480193868832,-1.47858755067085,-1.4785892802102767,-1.478591009749704,-1.4785800585310274,-1.4791996777260716,-1.4885185410127,-1.5022553254984263,-1.5190469019166584,-1.538212992180085,-1.5580722496194581,-1.5785426749770481,-2.3711797118662123,-2.371179600090586,-2.371179426971472,-2.3711795555678297,-2.3711795555678297,-2.3711795793305215,-2.3711796000905863,-2.371179711866212,-2.3711795119006824,-2.3711796070169138,-2.3711799221465775,-2.3711795334831782,-2.3711796647721277,-2.3711795767337245,-2.371179853801181,-2.371179665278342,-2.3711797221612674,-2.3711796957569473,-2.371179669369943,-2.371179502259685,-2.371179666378447,-2.3711797398078476,-2.3711796841152775,-2.371179649160804,-2.3711796418119566,-2.3711796313305977,-2.3711797925298113,-2.3711796250002455,-2.001970771641248,-2.0019707362994437,-2.0019706548973204,-2.0019708736346757,-2.00197087829289,-2.0019708285125697,-1.4688319513849333,-1.3840888983206185,-1.3086183091376615,-1.2575349963951576,-1.2609266318342167,-1.272929434111459,-1.2872761127212744,-1.3030187929605486,-1.319142088520957,-1.3356839046064304,-1.352631286318108,-1.3700277813973367,-1.3878643787410136,-1.4061846260904858,-2.0019706929149685,-2.0019707368564514,-2.00197067832947,-2.0019704886055765,-2.0019704886055756,-2.00197067832947,-2.0019707368564514,-2.0019706929149685,-2.0019706467873783,-2.001970623597681,-2.001970558238064,-2.0019706780184725,-2.00197041125166,-2.001970630600734,-2.0019705595130857,-2.0019705380709585,-2.0019705268900556,-2.0019706034946827,-2.001970794820209,-2.001970913090365,-2.0019705251277053,-2.0019707163120346,-2.0019705738243423,-2.001970498540821,-2.001970622037777,-2.0019704049190445,-2.0019706121416223,-2.0019704017226196,-1.6632957451907608,-1.6632959715800024,-1.6632959356933634,-1.6632959325902967,-1.6632959443293562,-1.6632957679823805,-1.663295817826303,-1.2240811391233337,-1.156024233591053,-1.0963133622798518,-1.0987813991650146,-1.1120104342894614,-1.1255668135901444,-1.1394503999966838,-1.1537047412504267,-1.1682857413285117,-1.1832545589673542,-1.1986109200261965,-1.2143808983216948,-1.2305553456803693,-1.6632958629809875,-1.663296028337524,-1.6632957517057179,-1.6632959898910156,-1.6632959898910151,-1.6632957517057179,-1.6632960283375235,-1.6632958629809873,-1.6632958609781823,-1.6632958383751757,-1.6632959781110914,-1.6632958819916017,-1.663296063482822,-1.6632958376200966,-1.6632959600615127,-1.6632959433165575,-1.6632958772298339,-1.6632959354784846,-1.6632957789629237,-1.6632958873465051,-1.663295942139139,-1.6632959290763294,-1.6632957679823812,-1.6632959443293571,-1.6632959325902976,-1.6632959356933643,-1.6632959715800029,-1.663295745190761,-1.3515178941053114,-1.3515178682274116,-1.3515178510923622,-1.351517894790682,-1.3515180559550686,-1.351517762009787,-1.3515177969758423,-1.057399726724105,-0.9974300003959307,-0.9439446580935281,-0.9378845360034778,-0.9492849061187406,-0.9609510504626885,-0.9729266538470457,-0.9852027051687102,-0.9977789302869251,-1.0106901399806911,-1.0239273231469064,-1.037516416531848,-1.0514747569898284,-1.3515178631455613,-1.3515180074982123,-1.351517911170633,-1.351517726184869,-1.3515178255453701,-1.351517911170633,-1.351517908244503,-1.3515178631455615,-1.351517937308154,-1.3515179036756662,-1.3515178298342017,-1.351517865243793,-1.351517832043005,-1.351517798988447,-1.3515180585324555,-1.3515178393907037,-1.3515178191142638,-1.351517857387373,-1.3515178512750816,-1.351517805398288,-1.3515179940844253,-1.3515177969758425,-1.3515177620097885,-1.3515178695379109,-1.351517802165255,-1.3515178510923624,-1.351517959635241,-1.3515178033293573,-1.0635547412487205,-1.0635547100311478,-1.0635547303398045,-1.063554743619982,-1.0635546891277237,-1.063554752534444,-1.063554773617037,-0.8835781464415675,-0.8324891403410938,-0.7869734621635269,-0.7741582798354443,-0.7836441769893483,-0.7933497794666652,-0.8033296189942541,-0.8135570734739453,-0.8240406057273254,-0.8348151636037743,-0.8458539879347435,-0.8572007635319563,-0.8688287312268654,-1.0635548464590756,-1.0635547911083543,-1.063554654130631,-1.0635548328989048,-1.0635547514576966,-1.063554735542526,-1.0635547097549916,-1.063554846459075,-1.0635547483755081,-1.0635546615911484,-1.063554814885023,-1.063554844177296,-1.0635545918780485,-1.0635546520883317,-1.0635548251588256,-1.0635548303267006,-1.063554765891557,-1.0635547677064727,-1.063554831784702,-1.0635548758925235,-1.0635547994735473,-1.0635547736170374,-1.0635547525344442,-1.0635546891277246,-1.0635547436199826,-1.0635547303398045,-1.0635546351290994,-1.0635547412487214,-0.7967786000895893,-0.7967785020714291,-0.7967785517205227,-0.7967785588013373,-0.7967785631341705,-0.7967786162854834,-0.7967784949109025,-0.7022025795091738,-0.6607507788268945,-0.6239163026019023,-0.6077585016505623,-0.6149915920339761,-0.6226839567298345,-0.6305713775333465,-0.6386799282611673,-0.6470093347725404,-0.6555543926897438,-0.6642943965927762,-0.673293325502228,-0.6825206135241694,-0.7967785118844701,-0.7967785528157196,-0.7967785904859872,-0.7967785112836783,-0.7967785112836776,-0.796778590485988,-0.7967785528157193,-0.7967785751820575,-0.7967785701057526,-0.7967786241743882,-0.796778549310659,-0.7967785687902114,-0.7967786139556619,-0.7967785672873536,-0.796778625188383,-0.7967785362081603,-0.7967785220881473,-0.796778578254413,-0.7967785251470634,-0.7967784846296335,-0.7967784944032983,-0.7967784949109036,-0.7967784965933604,-0.7967785036503243,-0.7967784996917544,-0.796778492996412,-0.7967784437431653,-0.7967785421667237,-0.5489337846588485,-0.5489337423707742,-0.5489337282846171,-0.5489337059975721,-0.5489337196556763,-0.5489337775189256,-0.5489337314209607,-0.5127147866152097,-0.48182843148540766,-0.4544276966386597,-0.43850036573184137,-0.44325698141310577,-0.44886580141761023,-0.45459923354949383,-0.4605098366532048,-0.46654450360277844,-0.47276453020501036,-0.47915189425369575,-0.4856975846457311,-0.49242753812739454,-0.5489337482918633,-0.5489336896926023,-0.548933751773412,-0.5489337771693147,-0.548933777169315,-0.5489337517734114,-0.548933735003036,-0.5489337482918626,-0.5489337077523241,-0.548933692313545,-0.548933757714526,-0.5489337513993724,-0.5489337566488665,-0.5489337250093329,-0.5489337371849115,-0.5489337261887504,-0.5489337356792834,-0.5489337762521027,-0.5489337723389324,-0.5489336846082649,-0.5489337585240026,-0.5489336883822421,-0.548933777518926,-0.5489337621846768,-0.5489337059975726,-0.5489337282846183,-0.5489337006695084,-0.5489337846588488,-0.31807433344160296,-0.3180743197975304,-0.31807433192069545,-0.3180743553291657,-0.318074372169983,-0.31807434091295084,-0.3180743564170512,-0.3180743479119993,-0.29524290287716115,-0.2781221463470809,-0.26595328971943155,-0.268361301254497,-0.27177231070526997,-0.2752942650841117,-0.2788799739432294,-0.2825935533735924,-0.28640443748126837,-0.29028600416808864,-0.29431688609515727,-0.29842650221182093,-0.31807438404497446,-0.31807436496922076,-0.31807432440846056,-0.3180743667048312,-0.31807436670483125,-0.31807432440846106,-0.3180743377633004,-0.31807435686852825,-0.318074346167853,-0.3180743095970621,-0.3180743147067147,-0.31807435384597627,-0.3180743412571837,-0.31807432452728424,-0.3180743443456389,-0.3180743496102813,-0.3180743263041347,-0.3180743439722849,-0.3180743379296237,-0.31807431542864606,-0.31807437389661397,-0.31807433057697343,-0.31807431522331364,-0.31807432110267375,-0.3180743299566724,-0.3180743319206957,-0.31807429476144844,-0.3180743334416035,-0.10251208040525239,-0.10251207820143704,-0.10251207888011082,-0.10251207907089899,-0.10251207407094498,-0.10251208526958722,-0.10251208521057398,-0.10251207603320622,-0.10055801547646159,-0.09452242917010423,-0.08965234890251172,-0.0901991597284949,-0.09135092574836434,-0.09253051195792328,-0.09377272913617407,-0.09501587026518754,-0.09630348308631015,-0.09764403042112813,-0.09901075310109336,-0.10041311946129605,-0.10251207523669978,-0.10251208114497042,-0.10251208266601636,-0.10251208092710395,-0.10251208092710368,-0.10251208266601562,-0.10251208114496982,-0.10251208429878701,-0.1025120762905806,-0.10251207125039286,-0.10251209413995613,-0.10251207164525672,-0.10251207434298654,-0.10251208094603909,-0.10251208503163656,-0.1025120754566311,-0.10251207891941572,-0.10251208697156611,-0.10251208114616162,-0.10251207486324587,-0.10251207603320689,-0.10251207659440376,-0.10251209383556259,-0.10251207407094509,-0.10251207907089921,-0.10251207888011216,-0.1025120782014366,-0.1025120804052535,0.09922468082371272,0.09922468465669565,0.09922469117231392,0.099224689355628,0.09922467494580811,0.09922469520509025,0.09922467988868766,0.09922469091559372,0.09922469279301105,0.09674525850209059,0.09127068882144296,0.09131722399948572,0.09251261931548505,0.09371541643193187,0.09496111147971925,0.09625871556194981,0.09759043853045424,0.0992246954331546,0.09922467488834055,0.09922469285499441,0.09922468543093706,0.09922469791937918,0.09922469562857354,0.09922469133374809,0.09922468225195968,0.09922469562857364,0.09922469791937859,0.0992246854309366,0.09922468380597108,0.09922468392111336,0.09922469543315454,0.09922468264239509,0.09922468048504085,0.09922469390879102,0.09922468791365469,0.09922467543935765,0.09922468830833286,0.09922468704518206,0.0992246832034489,0.0992246927930106,0.09922469091559338,0.09922468850485888,0.09922468663911388,0.09922468345973845,0.09922468089546821,0.0992246827675316,0.09922468465669576,0.09922468082371205,0.2884247257640328,0.28842473778637945,0.28842471269109426,0.28842471847748874,0.28842471773380673,0.28842472330496327,0.28842472749010784,0.2884247327282785,0.2884247050998824,0.2884247102348926,0.27903843161883557,0.27625815683934096,0.27988849432579427,0.28368822897740487,0.28842471141917564,0.288424714574829,0.28842472942483754,0.2884246879736587,0.28842472668527525,0.28842470397126124,0.2884247446497667,0.2884247279076674,0.2884246967296082,0.28842475150496133,0.288424724269472,0.2884247239552299,0.28842472790766693,0.28842477182621384,0.2884246768339625,0.28842472668527513,0.2884246879736583,0.2884247294248371,0.28842471457482854,0.28842468461736265,0.28842474470418833,0.2884247121281666,0.2884246999745557,0.28842471037221384,0.288424710234893,0.2884247050998816,0.28842470674366283,0.28842472749010795,0.28842472330496327,0.2884247177338063,0.2884247184774884,0.28842471269109393,0.2884247127502959,0.2884247009024843,0.4662214681370527,0.4662213658550186,0.4662214087298032,0.46622145827424344,0.4662214478935425,0.46622147899749866,0.46622136096172284,0.46622143353944323,0.4662214155680098,0.4662214030062743,0.46622144845320307,0.46622143657442117,0.4662214439993716,0.4662213964094718,0.4662214314308785,0.46622141803990214,0.46622149913694017,0.466221427616583,0.4662215160086096,0.46622147351762344,0.4662214018246401,0.4662214404738372,0.4662214530792932,0.4662214374795015,0.46622148283911,0.4662214530792937,0.4662214404738368,0.4662214470860593,0.4662214735176235,0.4662214257779648,0.4662214726352899,0.4662214093234005,0.46622141803990236,0.4662213867925174,0.46622139640947186,0.4662214439993716,0.4662214365744207,0.46622140451767113,0.4662214030062742,0.4662214155680088,0.46622147681858384,0.4662213609617224,0.466221436209027,0.46622140536454126,0.4662214160133341,0.4662213667450047,0.46622136585501894,0.46622146813705234,0.6336155637689499,0.6336155641705721,0.6336156045453715,0.6336156579121128,0.6336156226324478,0.6336155703659389,0.6336155218423698,0.6336156384072118,0.6336155681998537,0.6336156068722012,0.6336155587552195,0.6336155396644075,0.6336156243247435,0.6336155461836812,0.6336155769248965,0.6336156078106744,0.6336155937615112,0.633615564629767,0.6336155723938119,0.6336155732736157,0.6336156241903386,0.6336155729880291,0.6336156967731796,0.6336155653603387,0.6336155653603391,0.6336156333614702,0.6336155729880296,0.6336155608927513,0.6336155732736163,0.6336155723938114,0.6336156275886504,0.6336155937615117,0.6336156078106742,0.6336155769248963,0.6336156083945343,0.6336155623502511,0.6336156013841003,0.6336155587552192,0.6336156068722012,0.6336155073478218,0.6336155778762231,0.6336155218423689,0.6336155703659384,0.6336156226324472,0.633615598802529,0.6336155458212593,0.6336155641705709,0.6336155637689499,0.7914942433576475,0.7914942909808207,0.7914943012324285,0.7914942236352238,0.7914942920213203,0.7914942782219718,0.7914942647974683,0.7914942800933705,0.791494233174046,0.7914942398730663,0.7914942486595041,0.7914942102909007,0.7914943318815757,0.7914942981084797,0.7914942377963277,0.791494263571098,0.7914943232758604,0.7914942908925815,0.7914943015085052,0.791494358794631,0.7914942615357573,0.7914943425597917,0.7914941752074753,0.7914942044792601,0.7914942044792606,0.7914942566193703,0.7914943425597922,0.7914943428015557,0.7914943587946313,0.7914943015085055,0.7914943717247672,0.791494242643666,0.7914941831656573,0.7914942377963278,0.7914942981084792,0.7914942523097349,0.7914942895364858,0.791494248659504,0.7914942398730658,0.7914942331740458,0.79149428009337,0.7914942647974682,0.7914942013757849,0.79149429202132,0.7914942236352234,0.7914942258233055,0.7914941411767231,0.7914942433576467,0.9406463149862535,0.9406462556478566,0.9406462228649862,0.940646226704135,0.940646344573467,0.9406460825984795,0.9406462615675144,0.9406464162326198,0.9406462064467864,0.9406463975466374,0.940646306108418,0.9406462975063338,0.940646274043769,0.9406462672807325,0.9406462621255652,0.9406463105938347,0.9406462533738156,0.9406461262482597,0.9406462751471512,0.940646282010384,0.940646158713498,0.940646260856868,0.9406463032545527,0.9406462575005998,0.9406462575006003,0.9406463032545523,0.9406462608568676,0.9406462578607592,0.9406462820103836,0.9406462751471509,0.9406462248683712,0.9406462533738151,0.9406462124925516,0.9406461643316766,0.9406462672807321,0.9406463711314943,0.940646297506333,0.9406463061084174,0.9406462059148654,0.940646111106928,0.9406463213927855,0.9406462615675142,0.940646176371379,0.9406463445734665,0.9406462267041344,0.9406462228649871,0.9406462556478566,0.9406463149862528,1.081775747931273,1.0817757599912428,1.0817757077249905,1.0817757872229148,1.0817758371813135,1.0817756773970955,1.0817759061165089,1.0817758159299613,1.081775738989414,1.08177562599974,1.0817757378658448,1.0817758747898112,1.0817757298121096,1.0817758268938726,1.081775825733824,1.0817759135831293,1.0817757874498204,1.0817757109047832,1.0817758372693844,1.0817757546495859,1.0817757798440528,1.0817756866662762,1.0817757656394724,1.0817757776819843,1.0817758948560203,1.0817756485072803,1.0817758037149148,1.0817757798440528,1.081775871407187,1.0817758372693835,1.0817758272093951,1.0817756714307438,1.0817759135831295,1.0817757103995285,1.0817758268938726,1.0817757298121085,1.0817757607508969,1.0817758514063094,1.0817756259997393,1.0817758514410962,1.0817758159299609,1.0817757948664812,1.0817757880076977,1.0817757272338389,1.0817756779607446,1.08177570772499,1.0817758678223677,1.0817757479312724,1.215512913419117,1.2155128864323237,1.2155128726279243,1.2155129300867014,1.215512952297065,1.2155129377391787,1.215512885905679,1.2155130763416988,1.215513062316901,1.2155129753237746,1.2155131704235784,1.2155129406398253,1.215512889239735,1.2155129942467684,1.21551288279583,1.2155129118796093,1.2155129976727173,1.2155130290665617,1.2155130189222978,1.2155129866240342,1.2155131062886113,1.215513045550682,1.2155130511616663,1.215512879507445,1.2155130143713666,1.2155130511616665,1.215513045550682,1.2155129717114566,1.2155129866240342,1.215513018922298,1.215513029066561,1.215512997672717,1.2155129118796093,1.2155128827958301,1.215512994246768,1.2155128892397347,1.2155129406398257,1.2155130397219298,1.2155129753237741,1.2155130623169008,1.2155129475608257,1.215512885905679,1.215512937739178,1.2155129522970647,1.2155129300867016,1.2155128726279238,1.215512886432323,1.215512913419117,1.3424241202790497,1.3424241222365574,1.3424240762811612,1.3424241329570217,1.3424241138061839,1.342424098791036,1.3424240225107653,1.3424241301078652,1.3424239851741084,1.3424240941819994,1.3424240337535938,1.3424240856701624,1.3424240851393736,1.3424240337667452,1.342424126399841,1.3424240241685546,1.3424240753453445,1.3424242859614761,1.3424240303900836,1.342424036980768,1.3424241332125004,1.3424240122716584,1.342424157638284,1.3424240244516779,1.3424240244516774,1.3424241576382836,1.3424240122716586,1.3424241332125009,1.342424036980768,1.3424240303900832,1.3424241346676078,1.3424240753453438,1.3424240241685548,1.3424241263998404,1.3424240337667452,1.3424240851393727,1.342424085670162,1.342424033753593,1.3424240941819994,1.3424239851741084,1.3424241301078654,1.3424240225107646,1.3424240987910352,1.3424241138061834,1.3424238485168958,1.3424240762811608,1.3424241222365565,1.3424241202790492,1.4630183138869253,1.4630184830635244,1.4630185434653549,1.4630184334815537,1.4630183550771676,1.463018484395088,1.4630185107668034,1.4630184592507511,1.463018562875929,1.4630186383545172,1.4630184314254895,1.4630184689978787,1.4630184419118901,1.4630185464713723,1.4630185160780373,1.4630184761463383,1.4630184689274468,1.4630184736579621,1.463018425650033,1.4630184031635876,1.463018475022075,1.4630185441780073,1.463018357907921,1.4630185350909057,1.4630185350909055,1.4630183579079215,1.4630185441780075,1.4630184750220752,1.463018403163587,1.4630184256500331,1.4630184736579617,1.4630184689274466,1.463018476146338,1.4630185160780373,1.463018546471372,1.4630184419118895,1.4630184689978787,1.4630184314254893,1.4630186383545172,1.4630185628759291,1.4630184592507511,1.463018510766803,1.4630184843950877,1.4630183550771674,1.4630184334815528,1.4630185434653544,1.463018483063524,1.4630184692916008,1.5777565913657605,1.5777564069875953,1.5777564315227903,1.5777565193141196,1.5777564590598783,1.577756527542262,1.5777566410273716,1.5777565501506785,1.5777565818172263,1.5777564180114858,1.5777567402192214,1.5777565478728053,1.577756441904267,1.577756482375197,1.5777565723231508,1.5777564807652897,1.5777564211933206,1.5777565234998507,1.5777566673665047,1.5777564986473571,1.5777565646885132,1.5777564662601855,1.5777565466158867,1.5777564068504946,1.5777564068504952,1.5777565466158863,1.577756466260186,1.577756564688513,1.5777564986473573,1.5777566673665042,1.57775652349985,1.5777564211933208,1.5777564807652893,1.57775657232315,1.5777566659099045,1.5777564419042664,1.5777565478728053,1.5777565588646614,1.5777565985389495,1.5777565818172257,1.577756550150678,1.577756641027371,1.5777565275422618,1.5777562833221692,1.5777565193141192,1.5777564315227894,1.5777565794114334,1.5777565913657599,1.6870544964846725,1.6870544857294798,1.6870544023482086,1.687054553460499,1.6870544168782742,1.6870543787732757,1.687054429611955,1.6870545706408926,1.6870544507202077,1.6870543720239715,1.6870545436713489,1.687054511933213,1.6870543728437735,1.687054411782718,1.6870545313682932,1.6870544730870662,1.6870544472130629,1.6870545553740146,1.6870545062238156,1.6870545466629565,1.6870544658882827,1.687054524387019,1.6870545505374652,1.6870543563242488,1.6870544583507407,1.687054448546274,1.6870545243870188,1.6870545677035205,1.6870546483380866,1.6870545062238158,1.6870545553740146,1.6870544472130624,1.687054573865375,1.6870543304215841,1.687054411782718,1.6870545723886277,1.6870545119332134,1.6870543457577214,1.6870545690414045,1.687054450720207,1.6870545706408921,1.6870544296119547,1.6870543787732752,1.6870544168782735,1.6870545534604986,1.6870542128841166,1.687054673961727,1.6870544964846723,1.7912903857128355,1.7912905923652636,1.791290527395404,1.7912906095840286,1.7912903596329137,1.7912904898522157,1.791290445652975,1.7912905114210105,1.79129037704839,1.791290646453897,1.7912905325242274,1.7912903311486832,1.791290503048359,1.7912906214739746,1.791290255095443,1.7912904154345888,1.791290541099745,1.7912905840005722,1.7912903799884738,1.7912905491302202,1.791290535915015,1.7912904921293644,1.7912904105619787,1.7912904651229447,1.7912905755634787,1.7912905209646164,1.7912904921293644,1.791290425701278,1.7912905491302205,1.7912905997407669,1.7912904743477696,1.791290541099745,1.7912904154345883,1.791290363868295,1.7912904046491596,1.7912905030483592,1.7912904387454816,1.7912904253803592,1.791290646453896,1.7912905893558884,1.79129051142101,1.7912904456529752,1.7912904898522153,1.7912905673779804,1.7912904030894128,1.7912905273954025,1.7912903884844171,1.7912905882357397,1.8908080069989648,1.8908080996396115,1.8908080850533482,1.8908080612560891,1.890808042907342,1.890807762256579,1.8908081597923498,1.8908079253357406,1.8908081509586072,1.8908081785942548,1.8908078938397312,1.890808117995545,1.8908078699074296,1.8908082089265608,1.8908079735802374,1.8908081144882771,1.890808224568913,1.8908081961973329,1.8908078945999787,1.8908081259292713,1.8908080556301303,1.8908081789173696,1.8908079669464246,1.8908081294406913,1.8908081294406915,1.890808085653008,1.8908081789173696,1.8908079371248632,1.8908080075843232,1.8908080127454412,1.8908083141047378,1.8908081069374296,1.8908078798512722,1.8908080905496059,1.8908080923414856,1.8908081022408163,1.8908081179955443,1.8908080090720678,1.890808063875409,1.890808150958606,1.8908079253357404,1.8908080467832957,1.8908079870312056,1.890807819423264,1.8908078391067544,1.8908080850533475,1.8908078802808417,1.89080822490762,1.985920639175903,1.9859208271184237,1.9859206145815418,1.9859207805002288,1.985920714089,1.9859208062293554,1.9859208167750078,1.9859207384682018,1.9859207130297611,1.9859204534880632,1.9859207452186687,1.985920903102818,1.9859207600335453,1.9859205850232824,1.985920746204576,1.9859207373640626,1.9859208279029912,1.9859205869369583,1.9859207939403873,1.9859205621167277,1.985920637463229,1.9859205095418162,1.9859208290227703,1.985920755687635,1.9859207556876346,1.9859207021257925,1.9859207631649678,1.9859206374632281,1.9859205621167275,1.9859207939403871,1.9859207129875949,1.9859207021445981,1.9859208627909384,1.9859207462045765,1.9859204603733664,1.9859207600335451,1.985920779374393,1.9859207452186682,1.9859206988327005,1.9859207130297611,1.9859206169757255,1.9859205750555156,1.9859206860288994,1.9859204750567754,1.985920661691999,1.9859206145815411,1.9859208271184237,1.9859208722928696,2.07691431747348,2.0769142153252824,2.0769143998511272,2.0769144042172876,2.076914156173185,2.0769140203818997,2.0769143269869246,2.076914238007038,2.07691447813313,2.076914143460347,2.076914367164687,2.076914316490143,2.0769140912804103,2.076914377175634,2.0769143573571793,2.076914119787105,2.0769145661790986,2.0769142297215173,2.0769143780860526,2.0769143530737306,2.0769142678826276,2.0769140854738537,2.0769143059697077,2.0769142227159607,2.0769142227159616,2.0769140360331817,2.0769142203521893,2.0769142678826276,2.0769143530737306,2.0769143780860526,2.0769142297215173,2.076914298640674,2.076914253207135,2.076914224326729,2.0769143771756333,2.0769142234149505,2.0769144481207915,2.076914236073468,2.0769141434603466,2.0769143482217447,2.076914238007038,2.0769144555937253,2.0769141482934717,2.076914156173184,2.076914404217287,2.0769142741780624,2.0769143402065264,2.0769140693350208,2.164050771879955,2.1640507745987945,2.164050958447805,2.164050769387626,2.164050876419209,2.1640509340993823,2.1640510836273172,2.164050903002307,2.1640508019408133,2.164050831367702,2.1640507079352584,2.1640510952271717,2.1640508566818295,2.1640508462334447,2.164051016527565,2.1640509985753607,2.164050834659237,2.164050868982858,2.1640509215714,2.1640508750498233,2.1640508378639627,2.1640508767894646,2.1640510300001132,2.164050888224671,2.164051031187233,2.1640508870847297,2.1640508767894646,2.1640508378639627,2.164051017542692,2.1640512060909014,2.164050727001344,2.164050834659237,2.1640509985753607,2.164051016527564,2.1640508462334447,2.1640509966273367,2.1640509558099685,2.1640509856383954,2.1640511078678175,2.164050801940814,2.164050766056821,2.164050947381746,2.164050934099382,2.164050741660618,2.1640507693876256,2.164051091614206,2.164050774598794,2.1640507718799546,2.2475705138617337,2.247570802741924,2.2475706741574895,2.2475707346656453,2.247570632189058,2.2475706317917585,2.2475706585275717,2.2475704652740864,2.247570678481207,2.2475706645495652,2.24757043916302,2.247570715933458,2.247570590620283,2.24757080286526,2.2475706757288134,2.2475706572177776,2.247570572545995,2.2475705412170397,2.247570555055828,2.2475704991287597,2.2475706221879523,2.2475705011050326,2.2475704081009904,2.2475705697044925,2.247570418921497,2.2475707095685657,2.247570350469515,2.247570622187953,2.2475706494218404,2.247570555055828,2.2475708407363437,2.247570572545995,2.247570657217777,2.247570675728813,2.2475706547191634,2.2475705906202834,2.2475704217660786,2.2475707321494554,2.247570518684354,2.2475706784812064,2.2475707542798435,2.247570514755758,2.247570345772339,2.247570632189058,2.247570593266433,2.2475706741574895,2.247570523371728,2.2475707914486565,2.3276941362646957,2.3276940904740906,2.3276941059194325,2.3276941510693097,2.327694064753491,2.3276941854340714,2.3276940363338197,2.3276944641720796,2.327693888924642,2.3276941081447653,2.3276944008995404,2.327694134957654,2.32769420080211,2.327694269201676,2.3276943634144636,2.327694269024434,2.3276941879792243,2.327693983848893,2.327694149018455,2.327694094940397,2.327694061259179,2.327694188530725,2.3276943723459285,2.3276942728437673,2.327694272843767,2.3276942139264998,2.3276941885307245,2.327694061259179,2.327694094940396,2.327693991309488,2.3276939838488926,2.3276941879792235,2.327694269024434,2.32769420719628,2.327694113471104,2.327694045602672,2.327694289583825,2.3276940928750505,2.3276941081447644,2.327693888924642,2.3276941602875834,2.3276940363338197,2.327694185434072,2.327694214318572,2.3276941510693088,2.3276941059194325,2.32769409047409,2.3276941362646957,2.404624386625634,2.404624174080861,2.4046245446633696,2.4046244406923987,2.404624523431325,2.4046244162805634,2.4046241345976638,2.4046242887989946,2.4046242118940286,2.404624213442868,2.4046243448274796,2.4046245892688534,2.4046242433908755,2.4046240598426483,2.4046245030990274,2.4046244604332125,2.4046245407833995,2.404624650222076,2.4046245038698437,2.4046241434582325,2.404624457016043,2.4046240480641528,2.4046243841321164,2.4046241713507723,2.4046243373724314,2.4046243841321164,2.404624213927256,2.4046244570160424,2.404624143458233,2.404624338636453,2.4046243203796536,2.4046243762241706,2.4046241321363317,2.404624503099027,2.404624386212679,2.404624406025813,2.4046244272277004,2.4046241834223134,2.4046243741714317,2.4046243719070213,2.404624448059147,2.404624134597664,2.404624100981204,2.404624523431325,2.4046242847809407,2.404624234665392,2.404624482200949,2.404624386625634,2.4785484036061094,2.4785483969294466,2.478548592627747,2.4785485788860555,2.4785484432179254,2.4785484888501164,2.47854877554491,2.4785484801350526,2.478548585091698,2.4785487632011716,2.4785483936752355,2.4785484537896285,2.4785486940384702,2.478548500008311,2.4785484584050232,2.47854851929689,2.4785487028740185,2.478548782543064,2.4785486523936267,2.4785486967720574,2.4785486014062865,2.4785487516405196,2.4785486886932677,2.4785485048293734,2.4785486782626522,2.478548688693267,2.478548578370793,2.478548774512922,2.4785486967720574,2.478548652393627,2.4785486102450274,2.4785487028740185,2.478548519296891,2.478548629432544,2.4785483295019386,2.47854869403847,2.4785486231152127,2.4785483936752355,2.478548763201171,2.478548752322914,2.478548313681489,2.478548444266756,2.478548488850116,2.478548607124842,2.478548415893103,2.4785485926277464,2.4785483969294466,2.478548563688042,2.549639594410019,2.5496397833565623,2.549639294932515,2.549639764045879,2.549639459924647,2.54963958079379,2.5496393574559892,2.5496395058621744,2.5496396821517147,2.5496395419260995,2.549639478255792,2.5496394351536167,2.549639462962621,2.5496395750152265,2.5496394218662486,2.5496395673652446,2.549639379465672,2.5496395557444647,2.5496394639450237,2.5496396735456868,2.5496392788966196,2.5496395176939872,2.549639458251832,2.549639616485849,2.549639435783029,2.5496396388985367,2.5496393371593555,2.549639278896619,2.549639673545687,2.549639284078474,2.549639376209186,2.549639200314573,2.5496393886502022,2.5496396000945114,2.5496395750152256,2.5496394629626207,2.5496394351536167,2.5496393024548496,2.5496393668444464,2.549639333510311,2.5496395058621744,2.5496393574559892,2.549639408987995,2.5496394599246464,2.5496392541826443,2.549639463914493,2.5496396153756296,2.549639594410019,2.618057191346379,2.618056801174755,2.6180569520187804,2.61805692197192,2.61805687400307,2.6180568401747486,2.6180569297558027,2.6180570029582286,2.61805706088206,2.6180569184004536,2.618056965195408,2.6180569261135593,2.6180569860810805,2.6180569067874635,2.618056977368104,2.6180571229843252,2.6180567414685223,2.6180569637503206,2.6180571430506525,2.6180567321565418,2.6180568048639445,2.61805689110568,2.618056859809937,2.6180565551923998,2.6180565551923998,2.6180566720393146,2.6180568911056805,2.618056804863945,2.6180567321565418,2.6180569560800917,2.6180569637503197,2.6180567414685214,2.61805730877374,2.618056606788067,2.618056906787463,2.6180568019408375,2.6180569261135593,2.6180567823964345,2.6180567363399043,2.618056879602834,2.6180568225014267,2.6180569297558023,2.618056840174748,2.61805669624148,2.618056921971919,2.6180567762247824,2.6180569759395467,2.6180570176384785,2.6839494228708407,2.6839492066080446,2.6839493076534158,2.683948992615757,2.6839491823729857,2.683949189720254,2.683949318457083,2.6839490485790876,2.6839491191763285,2.6839491340888957,2.683949467095144,2.683949216318733,2.6839490789979843,2.683949111622719,2.6839493258419234,2.6839491388507897,2.683948939436472,2.6839489641471106,2.683949124543442,2.683949219588164,2.683949342848339,2.6839493164446373,2.6839490923850864,2.683949152739377,2.683949152739376,2.6839488976362995,2.683949316444638,2.683949342848339,2.683949219588164,2.683949124543442,2.6839489641471097,2.6839489394364717,2.6839489461287314,2.6839493258419234,2.6839493032707145,2.683948887963666,2.683949406690264,2.6839492774339053,2.6839491340888957,2.6839487429664057,2.6839490485790884,2.6839493184570826,2.6839491897202534,2.6839491823729853,2.6839489926157576,2.6839493076534158,2.6839492066080437,2.6839492425266678],\"z\":[45.227907052796624,45.22791440563882,45.22790848152593,45.22790986430475,45.227913203683386,45.22790690533773,45.22791683152897,45.22790401582132,45.22790489402814,45.2279154047129,45.22791437013646,45.22790457120992,45.227906941914426,45.22790658458497,45.22791453555776,45.22790664726553,45.22790991971156,45.227903206303175,45.227914149157456,45.22790541763172,45.22790661414808,45.227914079951,45.227904846135196,45.22790641439424,45.22790641439424,45.227904846135196,8.559340175416315,8.37095724242922,8.256169776843219,8.179028602501687,8.126695818338069,8.096171398942639,8.082862095406561,8.086918092948148,8.110018440325561,8.153446982912198,8.225187022477332,8.340989699385883,8.572045987615061,45.22790489402814,45.22790401582132,45.22790683839975,45.22790690533773,45.227913203683386,45.227903304849946,45.22790848152593,45.22790467799645,45.227913499141515,39.701066848933195,39.70106520488493,39.701065850431036,39.70106332703174,39.70106489552024,39.70106467430466,39.70106724617591,39.70106484323779,39.70106801413985,39.70106576742292,39.701063150746464,39.701064965684395,39.7010659362958,39.7010648123663,39.70106491547445,39.70106771893514,39.70106281285048,39.70106649307132,39.70106655834483,39.70106431794653,39.701061000549856,39.70106500097452,39.70106405747012,39.701063913289374,39.701063913289374,39.70106405747012,8.623377769074839,8.433921525596803,8.31881236459129,8.241812081894153,8.189249103393667,8.159787592668613,8.147054509488562,8.153135497550714,8.177794771759885,8.225025929296066,8.301118746727445,8.427838146308307,8.698837167319695,39.701064630260966,39.70106484323779,39.7010672461759,39.701068009964885,39.70106489552023,39.70106332703174,39.70106585043104,39.70106520488493,39.7010668489332,35.37789001497488,35.377889207529975,35.37788844117518,35.3778844979289,35.3778833449117,35.37788404251367,35.377882375608664,35.37789157308896,35.37788529642211,35.37788613509207,35.37788473178068,35.3778843898129,35.37788448747441,35.377884325136336,35.37788356148896,35.377886128797655,35.37787968252898,35.377884884058886,35.37788229349479,35.37788972180776,35.377881748931635,35.37788491689632,35.37788640309642,35.37788343761707,35.377883437617065,35.377886403096426,8.688461374156391,8.497948394277696,8.38249823103594,8.305669635463051,8.253700858249989,8.224512185101924,8.212402691848032,8.220571437740801,8.246858667869287,8.298019151325473,8.380144474809994,8.517299135634438,8.863062344068773,35.37788529642211,35.37788479370856,35.37788574891064,35.37788404251368,35.377883344911695,35.3778844979289,35.37788514013188,35.377885926042005,35.37788675356403,31.903777876611933,31.90378002064879,31.90377507290634,31.90377899601976,31.90378022877637,31.903779824451703,31.903775254494782,31.903777795567983,31.903775603953367,31.903781790105327,31.903776662392932,31.903776869749237,31.903777357322717,31.903775829352718,31.903780221216554,31.903781128529978,31.903780117092023,31.9037796252476,31.90377621070362,31.903778492878928,31.903779117189906,31.903779715549597,31.903780474739985,31.903776707625365,31.903780260892525,31.90377692259082,8.754616700713674,8.563195213463743,8.447273569396952,8.37063832046574,8.31931111411023,8.29035939763215,8.279544575472118,8.289242487608686,8.317552779932413,8.37244595581715,8.46084689498296,8.60888739396756,31.903778348763517,31.903779030153913,31.903777795567976,31.90377864807587,31.903779824451703,31.903776870683433,31.90377899601976,31.903778392946005,31.90378002064879,31.90377787661194,29.05098120071524,29.050980766497005,29.05098250305872,29.050982893673442,29.050983840220184,29.050979616866726,29.05098094963899,29.05098153853134,29.0509821578939,29.05098085702759,29.050980265478834,29.05098286370562,29.0509791173819,29.050982810486275,29.050978933770676,29.050983711557716,29.050983360452115,29.05098021280471,29.05098075486515,29.050979881548827,29.050980668931196,29.05098034122802,29.050981130609507,29.050979691160748,29.050979691160748,29.050981130609514,8.821906516056735,8.630283342051822,8.513481030952956,8.436713051475063,8.38605430238015,8.35737151440226,8.34825155503917,8.359183351711025,8.390720951848737,8.448365201004348,8.543256802726196,8.707512423604161,29.05098085702759,29.0509821578939,29.05097810831267,29.05098094963899,29.050976221335162,29.050983840220184,29.050982893673442,29.050982503058723,29.050980766497005,29.050981200715242,26.666493262736772,26.666490347437467,26.666493321546945,26.666492386466146,26.66648964771451,26.666491289610686,26.666489168682595,26.66649358451142,26.66649080209567,26.666493352324707,26.666492068962214,26.66649111290115,26.666489250588644,26.666490731562043,26.666491555867342,26.666493919978784,26.666492375944628,26.666491916556176,26.66648689420336,26.666489865315956,26.666492452187185,26.666494147360314,26.66649173237482,26.666490186868714,26.666491985723543,26.66649173237482,8.890298848355373,8.69857381216289,8.581338253846695,8.503950334023566,8.45398678713384,8.425636871316547,8.418238661153438,8.43043122876363,8.46531135902267,8.526207874069996,8.627635296675765,8.810460147361985,26.666491611490507,26.66648906910017,26.66649358451142,26.666490884799114,26.666492996725875,26.666491345480296,26.66649069837777,26.66648996534071,26.66649201526758,26.666493262736772,24.64375116295882,24.64375009738821,24.643747042595777,24.64374639772464,24.64374764329649,24.643748964051163,24.643749290513007,24.643750415235278,24.64375046034839,24.643749409138756,24.643746006635425,24.643750459550752,24.643747816371157,24.643749414276698,24.64374732021767,24.64374833466358,24.643747624862307,24.64374863617097,24.64374545325595,24.643750010896007,24.643749103818138,24.643747791738594,24.643749754374742,24.643746529946323,24.643748339342263,24.64374794556928,8.959875771736375,8.76800908337251,8.650393909186619,8.572354077188052,8.523112618906561,8.49508135386029,8.489520115204506,8.503041306490243,8.541359882361217,8.60740461471225,8.717233155592542,8.919078095920518,24.643747658756226,24.643748717933654,24.64375041523528,24.643745839989496,24.64374724793464,24.64374593667723,24.643748094515185,24.643748729246774,24.643748421167032,24.64375116295882,22.90622312207779,22.906222614768943,22.906224748567453,22.90622188474477,22.906225027551173,22.906225021362154,22.906226992544685,22.906223195796255,22.90622280884064,22.90622454542023,22.906222057466827,22.906223707722617,22.906222938099386,22.906223349269702,22.90622307849881,22.906224020239616,22.9062231690545,22.906221876421576,22.906224353218676,22.90622341558123,22.906224210248254,22.906224480266193,22.906223761833886,22.906223503844885,22.906223503844885,22.906223761833882,9.030659087175623,8.838713372491974,8.720641735195226,8.64198822462893,8.593516224525798,8.566198716526474,8.562090831765214,8.577564499782529,8.618924203747271,8.690320711613637,8.808856247706657,9.038533624078166,22.90622454542023,22.90622280884064,22.906223195796258,22.90622525851014,22.906221571862467,22.90622331244184,22.906220179610713,22.906224748567453,22.906222614768943,22.90622312207779,21.397582039773923,21.397582523840683,21.3975836270967,21.397583456582737,21.397581636280968,21.397581396321648,21.397581278508035,21.39758233880361,21.39758326682916,21.397582434054954,21.397581782856044,21.39758367750659,21.397582291339884,21.397583546137632,21.397584012012565,21.397580097419763,21.397582848421845,21.397583887528803,21.39758091839493,21.397583499424762,21.397582294954354,21.397582012090616,21.39758150226889,21.39758298712961,21.39758298712961,21.397581502268885,9.102669277840207,8.910639451409619,8.792168891426444,8.71337209943341,8.665213001731484,8.639256319728666,8.636101914049902,8.654355328608002,8.698039027737494,8.77500993758026,8.90263910214218,9.169776290130109,21.397582434054957,21.397581506739435,21.397582338803613,21.39758302092277,21.397581396321655,21.397581636280968,21.397583456582737,21.3975836270967,21.3975791399618,21.39758203977392,20.075383391272183,20.07538373101789,20.075382314133996,20.075384089715413,20.075381743954413,20.075381743866053,20.07538228556582,20.07538217170997,20.075382920529215,20.07538205177314,20.075382243312582,20.075381020853307,20.075381766936733,20.075381513678614,20.075383815190776,20.075382801159634,20.075383356936484,20.075379624221135,20.075382558321326,20.075381829228345,20.075382529644692,20.07538157586009,20.075382499470116,20.075380863138268,20.07538270157594,20.075380661651813,9.175930877432467,8.983870570602573,8.864966383376323,8.786425325309278,8.738195512395748,8.713664776400202,8.711474162116707,8.732671091443406,8.778779786655408,8.86151090624557,9.001010834762141,9.321790168318008,20.07538205177314,20.07538292052921,20.075382171709965,20.075382285565816,20.07538174386605,20.07538174395441,20.07538408971541,20.075382314133996,20.075383731017894,20.075383391272183,18.907075026844527,18.907075845768894,18.90707633212819,18.90707402924543,18.90707301251637,18.90707387897954,18.907073933859696,18.907072705715265,18.907074094710136,18.907074299544607,18.907074496526064,18.90707407045961,18.907072695505637,18.907074276069892,18.90707457902729,18.907074161066838,18.907076888613293,18.907075556762734,18.90707405320643,18.90707480125501,18.907075236622944,18.907073468735923,18.907073960907276,18.9070728687455,18.907072868745498,18.907073960907276,9.250479766859408,9.058422127810761,8.939099711081365,8.860847535120858,8.81254309791893,8.78950616066786,8.788332969127266,8.81253500418227,8.863120835530275,8.951022919259625,9.104538279682345,9.577023719578284,18.907076084059987,18.907074094710136,18.907074472917046,18.907073933859696,18.907073878979542,18.907073012516367,18.907074029245432,18.90707461500271,18.90707413964514,18.907075026844527,17.86726993803984,17.86727078448678,17.86727041210851,17.8672705380642,17.867270730354193,17.867266858777167,17.867270691136575,17.8672715826642,17.867268273761123,17.86726944828539,17.86727086639398,17.86726802309953,17.86726916124211,17.86727031532626,17.867269989998825,17.86726765462429,17.867269538300178,17.86727053691604,17.867269071795924,17.86726734223102,17.867267834395726,17.86726976262833,17.86726917542589,17.867270180741322,17.867270180741322,17.86726917542589,9.33504729433659,9.134339139903615,9.014632818201974,8.936632467090652,8.888307036947955,8.866790784844412,8.86698797963813,8.894017413720965,8.949230308068962,9.04440926879709,9.210669943521491,17.867269066377013,17.867269448285395,17.86727005714411,17.86726980826345,17.867270691136575,17.86726861399316,17.867270730354193,17.86726880350943,17.86726868838112,17.867267359288558,17.867269938039836,16.93587496247593,16.93587724244105,16.935876349859694,16.935874316782616,16.935874456700926,16.935876375171464,16.935874358102552,16.935873541626858,16.93587438133862,16.93587641436347,16.935874917795832,10.561128666679105,10.561104542419352,10.561102114783758,10.561099687148165,10.561097259512566,16.93587687042515,16.935876586379806,16.935874730823272,16.93587500847569,16.935877460826823,16.93587486195436,16.93587702717209,16.935873698566496,16.935875561658946,16.935875164724248,16.93587486195436,16.935875601592045,16.93587686515196,9.042004949105351,8.976384006548546,8.9516490398476,8.953772762752916,8.985225180139913,9.060119329496418,16.935875234582642,16.935873817375615,16.93587491779583,16.93587281665382,16.93587438133862,16.935873541626854,16.93587435810255,16.935872851724778,16.93587445670093,16.935874316782616,16.935874619970154,16.93587552379879,16.935874962475925,16.096773836542127,16.09677059872051,16.096771774663374,16.096770839495232,16.096771051026572,16.096773636465322,10.037863743283513,10.037853921281771,10.037844099280031,10.03783427727829,10.037846151900705,10.03785127885746,10.037841456855718,10.037831634853978,10.037821812852236,10.037811990850495,10.037802168848755,10.037792346847015,16.096773887814077,16.096771075902264,16.09677077740485,16.096770411045974,16.0967711975406,16.096770784640814,16.096770784640814,16.096771197540605,16.096770411045974,16.09677077740485,16.096772939640005,16.09677202729607,16.096772446681985,16.09677097173938,16.096771441660106,16.096771581622214,16.096770222844707,16.09677071764702,16.096771502391388,16.09677137615072,16.09677103654505,16.09677096797466,16.096771167786926,16.096772656756855,16.09677186871289,16.096771051026572,16.096770839495235,16.096771774663377,16.09677059872051,16.09677041134391,15.336892200117022,15.336891829750185,15.33689199712444,15.336892829796625,15.336892037260085,15.336892178014448,9.862360794991261,9.575547908712664,9.56398406959252,9.563986683534837,9.56397434851866,9.563955265836821,9.563942930820643,9.56394554476296,9.563948158705278,9.5639358236891,9.563938437631418,9.56392610261524,9.597715132781005,9.685985019683104,15.33689314952002,15.336893587030254,15.336891110508178,15.336892236531561,15.336894113317417,15.336892048571643,15.336893587030254,15.336892213098682,15.33689261180774,15.336890903290406,15.336892300368262,15.336892285647131,15.336891391045018,15.33689125366997,15.336891627316774,15.336891106593365,15.336891482176707,15.336891059102626,15.336893528784646,15.33689135700962,15.336890895830123,15.33689214253582,15.336892178014448,15.336890274445132,15.336891077807378,15.33689199712444,15.336890100376682,15.336892200117022,14.645521213236826,14.645523982012804,14.645521252336065,14.645521317073866,14.645521362463803,14.645521578359084,10.067838322646415,9.498645754238451,9.16790444656913,9.13281827116192,9.132821799814337,9.132825328466756,9.132807160495018,9.136710468935467,9.194326490724801,9.279218139172864,9.38288412018554,9.50137839105208,9.623961737275355,9.75037289883205,14.645521749761919,14.645521059383052,14.645519990117934,14.645520784389563,14.645520784389563,14.645520931159123,14.64552105938305,14.645521749761917,14.645520514680703,14.645521102163308,14.64552304855241,14.64552064798436,14.645521458886689,14.64552091512008,14.645522626419078,14.64552146201331,14.645521813349024,14.645521650263518,14.645521487284967,14.645520455133367,14.645521468808072,14.645521922342612,14.645521578359084,14.645521362463805,14.645521317073868,14.645521252336065,14.645522247978262,14.645521213236828,14.013795401488768,14.01379515409613,14.013794584281271,14.013796115442759,14.013796148050254,14.013795799588014,10.282064324103713,9.689092677956832,9.160793677524362,8.803225552880823,8.826991817191999,8.9110334049959,9.011483823989748,9.121701403649409,9.234626558533668,9.350384624615689,9.469074397472703,9.590830867997887,9.715759579434131,9.843995522674609,14.013794850404805,14.013795157995183,14.013794748306314,14.013793420239056,14.013793420239054,14.013794748306314,14.013795157995185,14.013794850404805,14.013794527511672,14.013794365183795,14.01379390766647,14.013794746129333,14.013792878761645,14.013794414205163,14.013793916591618,14.013793766496738,14.013793688230413,14.013794224462803,14.013795563741489,14.01379639163258,14.01379367589396,14.013795014184266,14.01379401677042,14.013793489785776,14.01379435426446,14.013792834433332,14.013794284991382,14.013792812058359,13.43431178807925,13.434313616607742,13.434313326754115,13.434313301690887,13.434313396506369,13.434311972165407,13.434312374750933,9.887369781069433,9.337826076658537,8.855603537525765,8.875551764076109,8.982436182593222,9.091937028956792,9.204114549267514,9.319103734418556,9.437010577919533,9.557939722479908,9.682011660301074,9.809331484359207,9.940064983997905,13.434312739461847,13.434314075033873,13.434311840700055,13.43431376450438,13.43431376450438,13.434311840700055,13.434314075033873,13.434312739461847,13.434312723285343,13.434312540722594,13.434313669358838,13.434312893009116,13.434314358899742,13.434312534623881,13.434313523573788,13.434313388326064,13.434312854548681,13.434313325018552,13.434312060854406,13.434312936260264,13.434313378816142,13.434313273308842,13.434311972165409,13.43431339650637,13.434313301690889,13.434313326754115,13.434313616607742,13.43431178807925,12.900852625550737,12.900852378534411,12.900852214972577,12.900852632092903,12.900854170480228,12.90085136463891,12.900851698405795,10.093884429374985,9.52182915325252,9.01112767814292,8.95358476888085,9.062360230388778,9.173828215335785,9.288063468514348,9.405171533167357,9.525272901496212,9.64848761543558,9.774921218228359,9.904739048951427,10.038031251622472,12.900852330025842,12.900853707937515,12.900852788446983,12.900851022673786,12.90085197111493,12.900852788446985,12.900852760515745,12.900852330025842,12.9008530379415,12.900852716904115,12.900852012053768,12.900852350054414,12.9008520331378,12.900851717617025,12.900854195082562,12.900852103274925,12.900851909727093,12.900852275061313,12.900852216716713,12.900851778801867,12.900853579896818,12.900851698405797,12.90085136463891,12.900852391043722,12.900851747941097,12.90085221497258,12.900853251063694,12.900851759052987,12.40813864790178,12.40813828369677,12.408138520631086,12.408138675566496,12.408138039823488,12.40813877956855,12.408139025532142,10.309229467919074,9.713238267128162,9.182364324450072,9.033127142368956,9.143707310637792,9.257203580802365,9.373527815565904,9.49281590635501,9.615203294329573,9.740749775323566,9.86965148686429,10.001983173744222,10.137940973490657,12.408139875355912,12.408139229597499,12.408137631524074,12.408139717153933,12.4081387670065,12.408138581329514,12.408138280474942,12.408139875355914,12.40813873104763,12.408137718563435,12.40813950699197,12.408139848735155,12.408136905243937,12.408137607697237,12.408139626853002,12.408139687144876,12.408138935401535,12.408138956575558,12.40813970415489,12.408140218746144,12.408139327191419,12.408139025532144,12.40813877956855,12.408138039823488,12.408138675566496,12.408138520631086,12.408137409839537,12.40813864790178,11.951679001343889,11.951677531071493,11.951678275807891,11.951678382020093,11.951678447012597,11.951679244282303,11.951677423663593,10.533966943296857,9.912491582534619,9.36024339442737,9.117953437517402,9.226553969199596,9.342109323032162,9.46059908524002,9.58212834879935,9.706817605911546,9.834839393585865,9.966218765967517,10.10118615200585,10.239870695461805,11.951677678267098,11.951678292235837,11.951678857289858,11.951677669255218,11.951677669255218,11.951678857289858,11.951678292235837,11.951678627730914,11.951678551586335,11.951679362615858,11.951678239659934,11.95167853185322,11.951679209334978,11.95167850931035,11.951679377825796,11.951678043122454,11.951677831322256,11.951678673816247,11.951677877205992,11.951677269444549,11.95167741604952,11.951677423663595,11.951677448900453,11.951677554754905,11.951677495376348,11.951677394946218,11.951676656147523,11.951678132500904,11.527609477835895,11.527608589786329,11.527608293977043,11.52760782594909,11.527608112769258,11.527609327897508,11.527608359840249,10.768714201605382,10.120076954368315,9.545141455423126,9.210650457914161,9.31090110660763,9.428576690742313,9.549308075987112,9.673124709992301,9.80023812951039,9.93069273115015,10.064699601397372,10.202364283494953,10.34385211651977,11.52760871412918,11.527607483544706,11.52760878724171,11.527609320555673,11.527609320555674,11.52760878724171,11.527608435063822,11.52760871412918,11.527607862798872,11.527607538584501,11.527608912005116,11.52760877938688,11.527608889626263,11.52760822519605,11.527608480883204,11.52760824996382,11.527608449265024,11.527609301294225,11.527609219117634,11.527607376773625,11.527608929004115,11.527607456027143,11.527609327897508,11.52760900587827,11.52760782594909,11.527608293977043,11.527607714059735,11.527609477835895,11.13260167045621,11.132601192913686,11.132601617224458,11.132602436520921,11.132603025949534,11.132601931953381,11.13260247459689,11.132602176920066,10.336565531050672,9.737487569860242,9.312053969525032,9.39679492053753,9.516697629017372,9.6396932344567,9.765882436326638,9.89543541747583,10.028481321665225,10.16515604032142,10.305594114070871,10.449977181749096,11.132603441574219,11.132602773922827,11.132601354296236,11.132602834669196,11.132602834669196,11.132601354296236,11.132601821715637,11.132602490398579,11.132602115874965,11.132600835897263,11.132601014735123,11.132602384609266,11.132601944001541,11.132601358455053,11.132602052097479,11.132602236359945,11.132601420644816,11.132602039030068,11.132601827536922,11.132601040002701,11.132603086381595,11.132601570194165,11.132601032816082,11.132601238593697,11.132601548483631,11.132601617224458,11.132600316650784,11.132601670456209,10.76376844255185,10.763768211151186,10.763768282412034,10.763768302444676,10.763767777449544,10.76376895330695,10.763768947110655,10.763767983487005,10.567984812837416,9.93773530121309,9.426690759490187,9.484297007890135,9.606442690207064,9.73178096559415,9.860431875986063,9.992531763076123,10.128215617757501,10.267618881190083,10.410937690901168,10.559579296047495,10.763767899853828,10.76376852022218,10.763768679931992,10.763768497346195,10.763768497346195,10.76376867993199,10.763768520222182,10.763768851372946,10.7637680105112,10.763767481291513,10.763769884695632,10.763767522752278,10.76376780601392,10.763768499334413,10.763768928322133,10.763767922946556,10.76376828653893,10.763769132014689,10.763768520347314,10.763767860641087,10.763767983487005,10.763768042412687,10.763769852734363,10.763767777449544,10.763768302444676,10.763768282412034,10.763768211151186,10.76376844255185,10.418591486489486,10.418591888952752,10.418592573092669,10.418592382340618,10.418590869309538,10.418592996534082,10.418591388311873,10.418592546137019,10.418592743265833,10.146394201002249,9.568739695707285,9.57343861738258,9.697918768354437,9.825652208763856,9.956820127179647,10.091528066844702,10.231862799295865,10.418593020480959,10.418590863275474,10.418592749774092,10.418591970248077,10.418593281534472,10.418593040999935,10.418592590043287,10.418591636455462,10.418593040999934,10.418593281534472,10.418591970248077,10.418591799626656,10.418591811716615,10.418593020480957,10.418591677451177,10.418591450929007,10.418592860422796,10.418592230933454,10.418590921132282,10.418592272374681,10.418592139743806,10.418591736361801,10.418592743265833,10.418592546137019,10.418592293009842,10.418592097106668,10.418591763272318,10.418591494023827,10.418591690590526,10.418591888952754,10.418591486489486,10.094865401741016,10.09486582252317,10.09486494418821,10.094865146712012,10.094865120683124,10.094865315673626,10.09486546215368,10.094865645489644,10.094864678495766,10.094864858221147,9.761855985378286,9.664280895649,9.791126763992919,9.924214687960529,10.094864899671048,10.094865010118918,10.094865529869216,10.094864079077945,10.09486543398454,10.094864638994032,10.094866062741746,10.09486547676825,10.094864385536189,10.09486630267353,10.094865349431425,10.094865338432948,10.09486547676825,10.094867013917385,10.094863689188594,10.094865433984538,10.094864079077945,10.094865529869214,10.094865010118918,10.094863961607587,10.09486606464649,10.094864924485751,10.094864499109349,10.094864863027375,10.094864858221149,10.094864678495766,10.094864736028114,10.094865462153678,10.094865315673625,10.094865120683124,10.094865146712012,10.09486494418821,10.09486494626027,10.094864531586865,9.790650830878036,9.790648682955338,9.7906495833258,9.790650623759042,9.790650405764326,9.790651058947425,9.79064858019611,9.790650104328245,9.790649726928136,9.790649463131707,9.790650417517186,9.79065016806278,9.790650323986743,9.790649324598851,9.790650060048394,9.790649778837885,9.790651481875678,9.790649979948178,9.790651836180741,9.790650943870029,9.790649438317379,9.790650249950524,9.790650514665108,9.79065018706947,9.79065113962126,9.790650514665108,9.790650249950524,9.790650388807178,9.790650943870027,9.790649941337202,9.790650925341023,9.79064959579135,9.790649778837885,9.790649122642815,9.790649324598851,9.790650323986743,9.790650168062783,9.790649494871037,9.790649463131707,9.790649726928137,9.790651013190214,9.79064858019611,9.79065016038951,9.79064951265531,9.79064973627996,9.790648701645038,9.790648682955336,9.790650830878036,9.504233456534203,9.504233462558531,9.50423406818052,9.504234868681642,9.504234339486667,9.504233555489039,9.504232827635501,9.504234576108148,9.504233522997763,9.504234103082974,9.504233381328243,9.504233094966075,9.504234364871113,9.50423319275518,9.504233653873406,9.504234117160074,9.504233906422632,9.50423346944646,9.504233585907135,9.504233599104202,9.50423436285504,9.504233594820398,9.504235451597648,9.504233480405045,9.504233480405043,9.504234500422008,9.504233594820398,9.504233413391228,9.504233599104204,9.504233585907137,9.50423441382972,9.504233906422632,9.504234117160072,9.504233653873408,9.504234125917975,9.504233435253722,9.504234020761468,9.504233381328245,9.504234103082974,9.504232610217294,9.504233668143304,9.504232827635501,9.50423355548904,9.504234339486668,9.504233982037897,9.504233187318846,9.504233462558531,9.504233456534202,9.234099505839184,9.234100061442874,9.234100181044969,9.234099275744242,9.234100073582036,9.234099912589636,9.234099755970432,9.234099934422623,9.234099387030502,9.234099465185738,9.234099567694178,9.234099120060474,9.234100538618348,9.23410014459889,9.234099440957124,9.234099741662774,9.234100438218338,9.234100060413425,9.23410018426587,9.234100852604,9.234099717917132,9.234100663197543,9.23409871075385,9.234099052258006,9.234099052258008,9.23409966055929,9.234100663197543,9.234100666018119,9.234100852604001,9.23410018426587,9.234101003455589,9.234099497509408,9.23409880359931,9.234099440957122,9.234100144598893,9.234099610280213,9.234100044592306,9.234099567694178,9.234099465185738,9.234099387030502,9.234099934422625,9.234099755970433,9.234099016050799,9.234100073582036,9.234099275744242,9.23409930127187,9.23409831372841,9.234099505839184,8.978896643050568,8.978896076638602,8.97889576371121,8.978895800357623,8.978896925473974,8.978894424803642,8.978896133144431,8.978897609493158,8.978895606992022,8.978897431126967,8.978896558307595,8.978896476196791,8.978896252235948,8.978896187679695,8.978896138471276,8.978896601122944,8.978896054931848,8.978894841460631,8.978896262768233,8.978896328280914,8.978895151356092,8.978896126360981,8.978896531066155,8.978896094323883,8.978896094323881,8.978896531066155,8.978896126360983,8.978896097761767,8.978896328280912,8.978896262768231,8.978895782834428,8.978896054931848,8.978895664701605,8.978895204984159,8.978896187679695,8.97889717898242,8.978896476196791,8.978896558307596,8.9788956019146,8.978894696929743,8.978896704203834,8.978896133144431,8.978895319908592,8.978896925473975,8.978895800357623,8.97889576371121,8.978896076638602,8.978896643050568,8.737419502521794,8.737419599929247,8.737419177778742,8.737419819877365,8.737420223387511,8.73741893282267,8.737420780171778,8.737420051741971,8.737419430299093,8.737418517690184,8.737419421224105,8.737420527148451,8.737419356174708,8.737420140296646,8.737420130927013,8.7374208404791,8.737419821710063,8.737419203461691,8.737420224098848,8.737419556785092,8.737419760278868,8.73741900768913,8.737419645549563,8.737419742816005,8.73742068922168,8.737418699481857,8.737419953081977,8.737419760278868,8.737420499827257,8.737420224098848,8.737420142845096,8.737418884632909,8.737420840479098,8.737419199380788,8.737420140296646,8.737419356174707,8.737419606064917,8.737420338281707,8.737418517690184,8.737420338562682,8.737420051741973,8.737419881613866,8.737419826216,8.73741933535022,8.737418937375224,8.737419177778744,8.73742047087295,8.737419502521796,8.5085903939338,8.508590205026245,8.50859010839545,8.50859051060689,8.508590666079435,8.508590564174229,8.508590201339734,8.508591534391876,8.508591436218287,8.5085908272664,8.508592192965025,8.508590584478759,8.508590224678127,8.50859095972736,8.508590179570794,8.508590383157248,8.508590983709002,8.50859120346591,8.50859113245607,8.50859090636822,8.508591744020258,8.508591318854757,8.508591358131646,8.508590156552096,8.508591100599546,8.508591358131648,8.508591318854757,8.508590801980176,8.508590906368221,8.508591132456068,8.50859120346591,8.508590983709,8.508590383157246,8.508590179570792,8.50859095972736,8.508590224678127,8.50859058447876,8.50859127805349,8.5085908272664,8.508591436218289,8.508590632925765,8.508590201339736,8.508590564174229,8.508590666079437,8.50859051060689,8.50859010839545,8.508590205026245,8.508590393933801,8.29144309584117,8.29144310793166,8.291442824089508,8.29144317414629,8.291443055861702,8.291442963121085,8.291442491978238,8.291443156548562,8.291442261369477,8.291442934653508,8.291442561419238,8.2914428820804,8.291442878801993,8.29144256150047,8.29144313364606,8.291442502217526,8.291442818309461,8.291444119173804,8.291442540644615,8.291442581351786,8.291443175724252,8.2914424287367,8.29144332658938,8.291442503966227,8.291442503966229,8.291443326589382,8.291442428736698,8.291443175724254,8.291442581351784,8.291442540644615,8.291443184711682,8.291442818309463,8.291442502217528,8.29144313364606,8.29144256150047,8.291442878801995,8.2914428820804,8.291442561419238,8.291442934653508,8.291442261369477,8.291443156548564,8.291442491978238,8.291442963121085,8.291443055861704,8.291441417310223,8.291442824089506,8.29144310793166,8.29144309584117,8.085101208322468,8.085102143245777,8.085102477045366,8.085101869240148,8.085101435952753,8.085102150604419,8.085102296342844,8.085102011648875,8.085102584314331,8.085103001432845,8.08510185787769,8.085102065514581,8.08510191582885,8.08510249365757,8.085102325694404,8.085102105019224,8.085102065125348,8.085102091267673,8.085101825960693,8.085101701693496,8.085102098806193,8.085102480983714,8.08510145159639,8.085102430765518,8.085102430765517,8.08510145159639,8.085102480983712,8.08510209880619,8.085101701693494,8.085101825960693,8.085102091267672,8.085102065125348,8.085102105019223,8.085102325694406,8.08510249365757,8.08510191582885,8.08510206551458,8.08510185787769,8.085103001432845,8.085102584314331,8.085102011648875,8.085102296342843,8.085102150604419,8.085101435952755,8.085101869240148,8.085102477045366,8.085102143245777,8.085102067137782,7.8887829568287895,7.888782034937961,7.888782157613935,7.888782596570583,7.888782295299379,7.888782637711297,7.888783205136842,7.888782750753378,7.888782909086116,7.888782090057415,7.8887837010960915,7.888782739364013,7.8887822095213185,7.888782411875971,7.888782861615738,7.888782403826436,7.888782105966589,7.88878261749924,7.888783336832511,7.888782493236773,7.888782823442554,7.888782331300918,7.8887827330794185,7.8887820342524595,7.88878203425246,7.88878273307942,7.888782331300916,7.888782823442552,7.888782493236773,7.88878333683251,7.88878261749924,7.888782105966589,7.888782403826436,7.888782861615737,7.888783329549511,7.888782209521319,7.8887827393640135,7.888782794323294,7.888782992694736,7.888782909086115,7.888782750753377,7.888783205136843,7.888782637711298,7.888781416610833,7.888782596570583,7.888782157613936,7.888782897057157,7.8887829568287895,7.701770527430012,7.7017704783302205,7.701770097676595,7.70177078753705,7.701770164009501,7.701769990051898,7.701770222141523,7.70177086596928,7.701770318505283,7.701769959239856,7.701770742847447,7.701770597955963,7.70176996298243,7.701770140747181,7.7017706866813285,7.701770420614858,7.701770302494406,7.701770796272662,7.70177057189132,7.701770756504791,7.7017703877508445,7.701770654810291,7.701770774192764,7.701769887567213,7.701770353340326,7.701770308580804,7.701770654810292,7.701770852559539,7.70177122067386,7.701770571891322,7.701770796272662,7.701770302494407,7.701770880689745,7.7017697693159155,7.701770140747181,7.701770873948074,7.701770597955962,7.701769839328718,7.7017708586672695,7.701770318505284,7.701770865969282,7.701770222141523,7.701769990051899,7.701770164009499,7.7017707875370505,7.7017692327318255,7.701771337651351,7.701770527430013,7.5234196199938985,7.523420487934096,7.523420215060683,7.52342056025291,7.523419510458227,7.523420057379295,7.523419871742485,7.523420147968232,7.523419583603228,7.523420715106356,7.523420236601742,7.5234193908244595,7.523420112803098,7.5234206101906835,7.523419071400849,7.523419744825263,7.52342027261892,7.523420452802393,7.523419595951581,7.523420306346916,7.523420250843054,7.523420066943321,7.523419724360301,7.523419953516356,7.5234204173666015,7.523420188051379,7.523420066943322,7.523419787945357,7.523420306346916,7.5234205189112116,7.523419992260624,7.523420272618921,7.523419744825263,7.523419528246828,7.5234196995264595,7.523420112803096,7.523419842731013,7.523419786597499,7.523420715106357,7.523420475294721,7.523420147968233,7.523419871742485,7.523420057379294,7.52342038298751,7.5234196929755255,7.523420215060682,7.523419631634541,7.523420470590099,7.353142249440409,7.35314260970959,7.353142552985232,7.353142460440337,7.353142389084097,7.353141297664463,7.353142843636906,7.353141931861203,7.353142809283462,7.353142916755426,7.353141809376723,7.3531426810937734,7.353141716306659,7.353143034714392,7.353142119478691,7.353142667454402,7.353143095545766,7.353142985211841,7.353141812333243,7.353142711947157,7.353142438561607,7.353142918011985,7.35314209368053,7.35314272560268,7.35314272560268,7.353142555317245,7.353142918011985,7.353141977707793,7.353142251716802,7.353142271787818,7.35314344374064,7.353142638089997,7.353141754977159,7.35314257435957,7.353142581327994,7.353142619825388,7.3531426810937734,7.353142257502479,7.3531424706265796,7.35314280928346,7.353141931861202,7.353142404157252,7.353142171788014,7.353141519979352,7.353141596526262,7.353142552985231,7.353141756647712,7.35314309686296,7.190402314257571,7.190402994739109,7.19040222520902,7.190402825949094,7.1904025854946445,7.190402919106279,7.19040295728881,7.190402673764167,7.1904025816594705,7.190401641939529,7.190402698205515,7.190403269855021,7.1904027518455855,7.190402118187735,7.190402701775179,7.190402669766425,7.190402997579785,7.190402125116565,7.190402874611738,7.19040203525021,7.190402308056507,7.190401844892772,7.190403001634159,7.190402736110393,7.190402736110393,7.190402542179584,7.190402763183496,7.190402308056509,7.1904020352502105,7.190402874611738,7.190402581506799,7.190402542247673,7.190403123898218,7.190402701775178,7.190401666869075,7.1904027518455855,7.190402821872792,7.190402698205515,7.1904025302563195,7.19040258165947,7.190402233877618,7.190402082097545,7.190402483897731,7.190401720033143,7.190402395781366,7.19040222520902,7.1904029947391095,7.19040315830176,7.03470978499081,7.03470943900498,7.034710064011871,7.034710078800481,7.0347092386511,7.034708778712876,7.034709817213766,7.034709515830281,7.034710329160592,7.034709195591491,7.0347099532997355,7.034709781660152,7.034709018852994,7.034709987207786,7.034709920080762,7.034709115407928,7.034710627380806,7.034709487766422,7.034709990291459,7.034709905572306,7.034709617021795,7.034708999185623,7.0347097460264205,7.034709464037925,7.034709464037925,7.0347088317252835,7.0347094560316,7.034709617021794,7.034709905572306,7.034709990291459,7.034709487766422,7.0347097212022724,7.034709567314483,7.034709469493752,7.034709987207785,7.034709466405469,7.034710227505899,7.0347095092810905,7.03470919559149,7.034709889138162,7.034709515830281,7.034710252817449,7.034709211961752,7.034709238651098,7.034710078800482,7.034709638345043,7.034709861989841,7.034708944521833,6.885616092345303,6.885616100996158,6.885616685970283,6.885616084415165,6.8856164249702,6.885616608498026,6.885617084268729,6.885616509552788,6.885616187993492,6.885616281624496,6.885615888884905,6.885617121177354,6.885616362169449,6.8856163289245895,6.885616870769516,6.885616813648866,6.8856162920975645,6.885616401309088,6.885616568636262,6.8856164206130686,6.885616302294418,6.88561642614829,6.885616913636717,6.88561646253304,6.885616917413918,6.88561645890595,6.885616426148289,6.8856163022944195,6.885616873999467,6.885617473925588,6.885615949549721,6.8856162920975645,6.885616813648866,6.885616870769515,6.8856163289245895,6.885616807450611,6.8856166775771666,6.885616772485794,6.885617161397594,6.885616187993492,6.885616073817153,6.885616650760092,6.885616608498028,6.885615996192867,6.885616084415164,6.885617109681558,6.88561610099616,6.885616092345304,6.742711541585194,6.742712408225764,6.742712022472462,6.74271220399693,6.742711896567167,6.742711895375269,6.742711975582708,6.742711395822251,6.742712035443613,6.7427119936486895,6.742711317489052,6.742712147800368,6.742711771860842,6.742712408595773,6.742712027186432,6.7427119716533275,6.74271171763798,6.742711623651112,6.7427116651674766,6.742711497386274,6.742711866563852,6.742711503315091,6.742711224302965,6.742711709113468,6.742711256764483,6.742712128705691,6.742711051408538,6.74271186656385,6.742711948265516,6.7427116651674766,6.7427125222090245,6.742711717637979,6.742711971653328,6.742712027186432,6.742711964157483,6.742711771860842,6.742711265298228,6.742712196448359,6.742711556053056,6.742712035443614,6.742712262839522,6.742711544267269,6.742711037317012,6.742711896567167,6.742711779799292,6.742712022472462,6.742711570115176,6.742712374345961,6.605618494805211,6.6056183648588975,6.6056184086902725,6.605618536818302,6.60561829186801,6.605618634339924,6.605618211217588,6.605619425353192,6.605617792894246,6.605618415005405,6.605619245795985,6.605618491096037,6.6056186779519255,6.6056188720588045,6.605619139419414,6.605618871555819,6.605618641562655,6.605618062273878,6.605618530998309,6.60561837753355,6.605618281951718,6.605618643127725,6.605619164765466,6.605618882394467,6.605618882394468,6.605618715196817,6.605618643127725,6.605618281951717,6.605618377533549,6.605618083445835,6.605618062273877,6.605618641562656,6.6056188715558175,6.605618696097542,6.6056184301206935,6.605618237521091,6.605618929900038,6.605618371672433,6.605618415005404,6.605617792894247,6.60561856297827,6.605618211217587,6.605618634339924,6.605618716309454,6.605618536818302,6.6056184086902725,6.6056183648588975,6.605618494805212,6.473988733222854,6.4739881609869245,6.473989158709064,6.473988878787221,6.4739891015458655,6.47398881306305,6.47398805468601,6.473988469843438,6.47398826279161,6.473988266961559,6.473988620689363,6.473989278800753,6.47398834759081,6.473987853422507,6.473989046805068,6.4739889319355655,6.473989148262994,6.473989442905582,6.473989048880339,6.473988078541389,6.473988922735492,6.473987821711175,6.473988726509537,6.4739881536366894,6.473988600618078,6.4739887265095355,6.473988268265682,6.473988922735492,6.473988078541388,6.473988604021212,6.47398855486829,6.473988705218915,6.473988048059349,6.473989046805066,6.473988732111053,6.473988785454107,6.4739888425361105,6.47398818613699,6.47398869969231,6.473988693595819,6.473988898620773,6.473988054686011,6.473987964180161,6.473989101545865,6.473988459025604,6.473988324099128,6.47398899054101,6.473988733222853,6.3475020092351535,6.34750199213638,6.347502493314954,6.347502458122819,6.347502110680046,6.347502227542977,6.347502961761348,6.347502205223909,6.347502474015317,6.347502930149334,6.3475019838024265,6.347502137753921,6.347502753025342,6.347502256118837,6.347502149573833,6.347502305516419,6.347502775652967,6.347502979683451,6.347502646373917,6.347502760025995,6.347502515796581,6.347502900542787,6.34750273933641,6.3475022684654645,6.34750271262386,6.3475027393364085,6.347502456803246,6.3475029591184535,6.347502760025995,6.347502646373917,6.347502538432382,6.347502775652967,6.347502305516419,6.347502587571144,6.347501819456177,6.347502753025344,6.347502571392612,6.347501983802426,6.347502930149334,6.347502902290385,6.347501778940394,6.347502113366076,6.347502227542976,6.347502530441662,6.347502040701844,6.347502493314954,6.3475019921363804,6.347502419201078,6.225864125884925,6.225864587266017,6.225863394602649,6.225864540112026,6.22586379749041,6.225864092635994,6.225863547276248,6.225863909663444,6.2258643401379015,6.225863997726517,6.225863842252508,6.225863737003011,6.22586380490872,6.225864078525546,6.225863704557112,6.225864059845358,6.225863601020821,6.225864031469033,6.225863807307611,6.225864319123184,6.225863355445227,6.225863938555079,6.225863793405631,6.22586417979102,6.225863738539953,6.225864234519678,6.225863497714699,6.225863355445227,6.225864319123184,6.225863368098593,6.2258635930689366,6.225863163558834,6.225863623448162,6.225864139765662,6.225864078525545,6.22586380490872,6.225863737003011,6.2258634129711385,6.225863570201547,6.225863488804243,6.225863909663442,6.225863547276246,6.225863673110212,6.225863797490412,6.225863295097151,6.225863807233061,6.225864177080021,6.225864125884923,6.108800113141544,6.10879920274109,6.108799554710483,6.108799484601139,6.108799372673825,6.108799293741074,6.108799502763533,6.108799673569195,6.108799808724801,6.10879947626772,6.10879958545595,6.108799494264966,6.108799634189183,6.108799449170743,6.108799613858903,6.1087999536300845,6.108799063426546,6.108799582084075,6.108800000451517,6.108799041698593,6.108799211349198,6.1087994125799145,6.108799339556512,6.10879862878226,6.10879862878226,6.108798901425063,6.1087994125799145,6.108799211349197,6.1087990416985924,6.108799564186876,6.108799582084075,6.108799063426547,6.1088003871387215,6.108798749172152,6.108799449170743,6.1087992045286175,6.108799494264966,6.108799158925006,6.108799051459771,6.108799385739941,6.108799252503323,6.108799502763533,6.108799293741074,6.108798957896781,6.108799484601138,6.108799144524486,6.1087996105256055,6.1087997078231115,5.996057221307192,5.996056738166901,5.996056963906561,5.996056260099026,5.996056684024749,5.996056700438859,5.9960569880424135,5.99605638512349,5.996056542840728,5.996056576156038,5.996057320106166,5.996056759860995,5.9960564530806,5.996056525965642,5.996057004540461,5.996056586794312,5.99605614129424,5.9960561964988575,5.996056554831089,5.996056767165041,5.996057042533518,5.996056983546527,5.996056482987953,5.996056617822007,5.996056617822006,5.996056047910878,5.996056983546525,5.996057042533517,5.99605676716504,5.996056554831089,5.996056196498857,5.9960561412942415,5.996056156245034,5.996057004540461,5.996056954115421,5.996056026301801,5.996057185159094,5.99605689639489,5.996056576156038,5.996055702371752,5.996056385123488,5.996056988042413,5.996056700438858,5.996056684024749,5.996056260099027,5.996056963906562,5.996056738166902,5.996056818410637],\"type\":\"scatter3d\"}],                        {\"template\":{\"data\":{\"histogram2dcontour\":[{\"type\":\"histogram2dcontour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"choropleth\":[{\"type\":\"choropleth\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"histogram2d\":[{\"type\":\"histogram2d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmap\":[{\"type\":\"heatmap\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"heatmapgl\":[{\"type\":\"heatmapgl\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"contourcarpet\":[{\"type\":\"contourcarpet\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"contour\":[{\"type\":\"contour\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"surface\":[{\"type\":\"surface\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"},\"colorscale\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]]}],\"mesh3d\":[{\"type\":\"mesh3d\",\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}],\"scatter\":[{\"fillpattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2},\"type\":\"scatter\"}],\"parcoords\":[{\"type\":\"parcoords\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolargl\":[{\"type\":\"scatterpolargl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"bar\":[{\"error_x\":{\"color\":\"#2a3f5f\"},\"error_y\":{\"color\":\"#2a3f5f\"},\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"bar\"}],\"scattergeo\":[{\"type\":\"scattergeo\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterpolar\":[{\"type\":\"scatterpolar\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"histogram\":[{\"marker\":{\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"histogram\"}],\"scattergl\":[{\"type\":\"scattergl\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatter3d\":[{\"type\":\"scatter3d\",\"line\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattermapbox\":[{\"type\":\"scattermapbox\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scatterternary\":[{\"type\":\"scatterternary\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"scattercarpet\":[{\"type\":\"scattercarpet\",\"marker\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}}}],\"carpet\":[{\"aaxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"baxis\":{\"endlinecolor\":\"#2a3f5f\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"minorgridcolor\":\"white\",\"startlinecolor\":\"#2a3f5f\"},\"type\":\"carpet\"}],\"table\":[{\"cells\":{\"fill\":{\"color\":\"#EBF0F8\"},\"line\":{\"color\":\"white\"}},\"header\":{\"fill\":{\"color\":\"#C8D4E3\"},\"line\":{\"color\":\"white\"}},\"type\":\"table\"}],\"barpolar\":[{\"marker\":{\"line\":{\"color\":\"#E5ECF6\",\"width\":0.5},\"pattern\":{\"fillmode\":\"overlay\",\"size\":10,\"solidity\":0.2}},\"type\":\"barpolar\"}],\"pie\":[{\"automargin\":true,\"type\":\"pie\"}]},\"layout\":{\"autotypenumbers\":\"strict\",\"colorway\":[\"#636efa\",\"#EF553B\",\"#00cc96\",\"#ab63fa\",\"#FFA15A\",\"#19d3f3\",\"#FF6692\",\"#B6E880\",\"#FF97FF\",\"#FECB52\"],\"font\":{\"color\":\"#2a3f5f\"},\"hovermode\":\"closest\",\"hoverlabel\":{\"align\":\"left\"},\"paper_bgcolor\":\"white\",\"plot_bgcolor\":\"#E5ECF6\",\"polar\":{\"bgcolor\":\"#E5ECF6\",\"angularaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"radialaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"ternary\":{\"bgcolor\":\"#E5ECF6\",\"aaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"baxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"},\"caxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\"}},\"coloraxis\":{\"colorbar\":{\"outlinewidth\":0,\"ticks\":\"\"}},\"colorscale\":{\"sequential\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"sequentialminus\":[[0.0,\"#0d0887\"],[0.1111111111111111,\"#46039f\"],[0.2222222222222222,\"#7201a8\"],[0.3333333333333333,\"#9c179e\"],[0.4444444444444444,\"#bd3786\"],[0.5555555555555556,\"#d8576b\"],[0.6666666666666666,\"#ed7953\"],[0.7777777777777778,\"#fb9f3a\"],[0.8888888888888888,\"#fdca26\"],[1.0,\"#f0f921\"]],\"diverging\":[[0,\"#8e0152\"],[0.1,\"#c51b7d\"],[0.2,\"#de77ae\"],[0.3,\"#f1b6da\"],[0.4,\"#fde0ef\"],[0.5,\"#f7f7f7\"],[0.6,\"#e6f5d0\"],[0.7,\"#b8e186\"],[0.8,\"#7fbc41\"],[0.9,\"#4d9221\"],[1,\"#276419\"]]},\"xaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"yaxis\":{\"gridcolor\":\"white\",\"linecolor\":\"white\",\"ticks\":\"\",\"title\":{\"standoff\":15},\"zerolinecolor\":\"white\",\"automargin\":true,\"zerolinewidth\":2},\"scene\":{\"xaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"yaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2},\"zaxis\":{\"backgroundcolor\":\"#E5ECF6\",\"gridcolor\":\"white\",\"linecolor\":\"white\",\"showbackground\":true,\"ticks\":\"\",\"zerolinecolor\":\"white\",\"gridwidth\":2}},\"shapedefaults\":{\"line\":{\"color\":\"#2a3f5f\"}},\"annotationdefaults\":{\"arrowcolor\":\"#2a3f5f\",\"arrowhead\":0,\"arrowwidth\":1},\"geo\":{\"bgcolor\":\"white\",\"landcolor\":\"#E5ECF6\",\"subunitcolor\":\"white\",\"showland\":true,\"showlakes\":true,\"lakecolor\":\"white\"},\"title\":{\"x\":0.05},\"mapbox\":{\"style\":\"light\"}}},\"margin\":{\"l\":0,\"r\":0,\"b\":0,\"t\":0},\"scene\":{\"xaxis\":{\"range\":[-50.0,50.0],\"showgrid\":false,\"zeroline\":false,\"visible\":false},\"yaxis\":{\"range\":[-50.0,50.0],\"showgrid\":false,\"zeroline\":false,\"visible\":false},\"zaxis\":{\"range\":[-50.0,50.0],\"showgrid\":false,\"zeroline\":false,\"visible\":false},\"aspectratio\":{\"x\":1,\"y\":1,\"z\":1},\"camera\":{\"eye\":{\"x\":0.0,\"y\":0.0,\"z\":-0.05},\"center\":{\"x\":0.0,\"y\":0.0,\"z\":0.1},\"up\":{\"x\":0,\"y\":-1,\"z\":0}}},\"autosize\":false,\"width\":512,\"height\":512,\"showlegend\":false},                        {\"responsive\": true}                    ).then(function(){\n",
       "                            \n",
       "var gd = document.getElementById('d6506540-b4a7-468a-92e4-4b66f7fb4087');\n",
       "var x = new MutationObserver(function (mutations, observer) {{\n",
       "        var display = window.getComputedStyle(gd).display;\n",
       "        if (!display || display === 'none') {{\n",
       "            console.log([gd, 'removed!']);\n",
       "            Plotly.purge(gd);\n",
       "            observer.disconnect();\n",
       "        }}\n",
       "}});\n",
       "\n",
       "// Listen for the removal of the full notebook cells\n",
       "var notebookContainer = gd.closest('#notebook-container');\n",
       "if (notebookContainer) {{\n",
       "    x.observe(notebookContainer, {childList: true});\n",
       "}}\n",
       "\n",
       "// Listen for the clearing of the current output cell\n",
       "var outputEl = gd.closest('.output');\n",
       "if (outputEl) {{\n",
       "    x.observe(outputEl, {childList: true});\n",
       "}}\n",
       "\n",
       "                        })                };                });            </script>        </div>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from plotly.offline import download_plotlyjs, init_notebook_mode, plot, iplot\n",
    "import plotly.graph_objs as go\n",
    "import numpy as np\n",
    "\n",
    "init_notebook_mode(connected=True)\n",
    "\n",
    "\n",
    "def make_plot(pcs):\n",
    "    n = len(pcs[\"points\"])\n",
    "    scatter = go.Scatter3d(\n",
    "        x=np.array(pcs[\"points\"][..., 0]),\n",
    "        y=np.array(pcs[\"points\"][..., 1]),\n",
    "        z=np.array(pcs[\"points\"][..., 2]),\n",
    "        mode=\"markers\",\n",
    "        marker=dict(\n",
    "            color=pcs[\"color\"],\n",
    "            size=np.ones(n) * pcs[\"size\"],\n",
    "            symbol=\"circle\",\n",
    "        ),\n",
    "        opacity=1,\n",
    "    )\n",
    "    return scatter\n",
    "\n",
    "\n",
    "def make_figure(plots):\n",
    "    fig = go.Figure(plots)\n",
    "\n",
    "    center = np.array([0, 0, 10])\n",
    "    direction = np.array([0, 0, 1])\n",
    "    direction = direction / np.linalg.norm(direction)\n",
    "    up = np.array([0, -1, 0])\n",
    "    eye = center - direction * 15\n",
    "    # eye = np.zeros(3)\n",
    "\n",
    "    r = 100\n",
    "    center = center / r\n",
    "    eye = eye / r\n",
    "    w = 512\n",
    "\n",
    "    axc = {\n",
    "        \"range\": [-r * 0.5, r * 0.5],\n",
    "        \"showgrid\": False,\n",
    "        \"zeroline\": False,\n",
    "        \"visible\": False,\n",
    "    }\n",
    "\n",
    "    fig.update_layout(\n",
    "        autosize=False,\n",
    "        width=w,\n",
    "        height=w,\n",
    "        margin=dict(l=0, r=0, b=0, t=0),\n",
    "        scene=dict(\n",
    "            xaxis=axc,\n",
    "            yaxis=axc,\n",
    "            zaxis=axc,\n",
    "            aspectratio=dict(x=1, y=1, z=1),\n",
    "        ),\n",
    "        scene_camera=dict(\n",
    "            eye=dict(x=eye[0], y=eye[1], z=eye[2]),\n",
    "            center=dict(x=center[0], y=center[1], z=center[2]),\n",
    "            up=dict(x=up[0], y=up[1], z=up[2]),\n",
    "            # projection=dict(type=\"orthographic\"),\n",
    "        ),\n",
    "        showlegend=False,\n",
    "    )\n",
    "    # fig.update_traces(marker=dict(size=40))\n",
    "\n",
    "    return fig\n",
    "\n",
    "\n",
    "plots = [\n",
    "    make_plot(dict(points=P1_t1_pi1, color=\"rgb(0, 0, 255)\", size=6)),\n",
    "    make_plot(dict(points=P1_t4_pi1, color=\"rgb(255, 0, 0)\", size=5)),\n",
    "]\n",
    "\n",
    "fig = make_figure(plots)\n",
    "fig.show()\n",
    "fig.write_image(\"test.pdf\", \"pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def color(case):\n",
    "    if case.startswith(\"P1\"):\n",
    "        return \"rgb(0, 0, 255)\"\n",
    "    elif case.startswith(\"P2\"):\n",
    "        return \"rgb(0, 255, 255)\"\n",
    "    elif case.startswith(\"P3\"):\n",
    "        return \"rgb(255, 255, 0)\"\n",
    "    elif case.startswith(\"P4\"):\n",
    "        return \"rgb(255, 0, 0)\"\n",
    "\n",
    "\n",
    "def do_one(cases):\n",
    "    name = \"_\".join(cases)\n",
    "    plots = [\n",
    "        make_plot(dict(points=globals()[case + \"_pi1\"], color=color(case), size=6))\n",
    "        for case in cases\n",
    "    ]\n",
    "    fig = make_figure(plots)\n",
    "    fig.write_image(f\"../Figures/{name}.pdf\", \"pdf\")\n",
    "\n",
    "\n",
    "do_one([\"P1_t1\"])\n",
    "do_one([\"P1_t4\"])\n",
    "do_one([\"P4_t1\"])\n",
    "do_one([\"P4_t4\"])\n",
    "\n",
    "do_one([\"P1_t1\", \"P1_t4\"])\n",
    "do_one([\"P4_t4\", \"P4_t1\"])\n",
    "\n",
    "do_one([\"P1_t1\", \"P4_t1\"])\n",
    "do_one([\"P1_t4\", \"P4_t4\"])\n",
    "\n",
    "do_one([\"P1_t1\", \"P4_t4\"])\n",
    "do_one([\"P1_t4\", \"P4_t4\"])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "do_one([\n",
    "    \"P1_t1\",\n",
    "])\n",
    "\n",
    "do_one([\n",
    "    \"P1_t2\",\n",
    "    \"P2_t2\", \n",
    "])\n",
    "\n",
    "do_one([\n",
    "    \"P1_t3\",\n",
    "    \"P3_t3\", \n",
    "])\n",
    "\n",
    "do_one([\n",
    "    \"P1_t4\",\n",
    "    \"P4_t4\", \n",
    "])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "do_one([\n",
    "    \"P1_t1\",\n",
    "    \"P2_t1\",\n",
    "    \"P3_t1\",\n",
    "    \"P4_t1\",\n",
    "])"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "gen",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

